Subfactors of index less than 5, part 2: triple points

We summarize the known obstructions to subfactors with principal graphs which begin with a triple point. One is based on Jones's quadratic tangles techniques, although we apply it in a novel way. The other two are based on connections techniques; one due to Ocneanu, and the other previously unpublished, although likely known to Haagerup. We then apply these obstructions to the classification of subfactors with index below 5. In particular, we eliminate three of the five families of possible principal graphs called "weeds" in the classification from arXiv:1007.1730.

==> code/AsaedaHaagerup.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    147884,       4432]
NotebookOptionsPosition[    138541,       4115]
NotebookOutlinePosition[    138901,       4131]
CellTagsIndexPosition[    138858,       4128]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"FusionAtlasPaths", "=", 
   RowBox[{"{", 
    RowBox[{
    "\"\<~/projects/fusionatlas/code/package/\>\"", ",", 
     "\"\<~/Documents/research/fusionatlas/package/\>\"", ",", 
     "\"\<C:\\\\Documents and Settings\\\\James Tener\\\\My \
Documents\\\\Research\\\\fusionatlas\\\\package\\\\\>\""}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"$Path", "=", 
   RowBox[{"$Path", "~", "Join", "~", "FusionAtlasPaths"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "FusionAtlas`"}]}], "Input",
 CellChangeTimes->{
  3.4639432324475317`*^9, {3.466349552826638*^9, 3.466349595652286*^9}, {
   3.47629798274012*^9, 3.4762980126030607`*^9}, 3.4913980117418528`*^9, {
   3.491398043198366*^9, 3.491398043738175*^9}, 3.4941755697542467`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Loading FusionAtlas` version 0\\n\"\>", 
   "\[InvisibleSpace]", "\<\"Read more at \
http://tqft.net/wiki/Atlas_of_subfactors\"\>"}],
  SequenceForm[
  "Loading FusionAtlas` version 0\n", 
   "Read more at http://tqft.net/wiki/Atlas_of_subfactors"],
  Editable->False]], "Print",
 CellChangeTimes->{3.495379059157214*^9, 3.4953983804972486`*^9, 
  3.4954716981452513`*^9, 3.495515770532732*^9, 3.4960687102787533`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found precomputed data in \"\>", 
   "\[InvisibleSpace]", \
"\<\"/Users/dpenneys/Documents/research/fusionatlas/data\"\>"}],
  SequenceForm[
  "Found precomputed data in ", 
   "/Users/dpenneys/Documents/research/fusionatlas/data"],
  Editable->False]], "Print",
 CellChangeTimes->{3.495379059157214*^9, 3.4953983804972486`*^9, 
  3.4954716981452513`*^9, 3.495515770532732*^9, 3.496068710282763*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DisplayBigraph", "[", "HaagerupAsaedaWithDuals", "]"}]], "Input",
 CellChangeTimes->{{3.495162179290421*^9, 3.495162190029067*^9}, {
  3.4951622431680603`*^9, 3.4951622494139643`*^9}, {3.495515656102695*^9, 
  3.495515659254775*^9}}],

Cell[BoxData[
 GraphicsBox[{{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
     PointBox[{4, 1}], PointBox[{5, 1}], 
     PointBox[{6, 1}], {PointBox[{7, 0}], PointBox[{7, 2}]}, {
      PointBox[{8, 0}], PointBox[{8, 2}]}, {PointBox[{9, -1}], 
      PointBox[{9, 1}], PointBox[{9, 3}]}, PointBox[{10, 1}], 
     PointBox[{11, 1}]}, {LineBox[{{1, 1}, {2, 1}}], 
     LineBox[{{2, 1}, {3, 1}}], LineBox[{{3, 1}, {4, 1}}], 
     LineBox[{{4, 1}, {5, 1}}], 
     LineBox[{{5, 1}, {6, 1}}], {LineBox[{{6, 1}, {7, 0}}], 
      LineBox[{{6, 1}, {7, 2}}]}, {{LineBox[{{7, 0}, {8, 0}}], {}}, {{}, 
       LineBox[{{7, 2}, {8, 2}}]}}, {{
       LineBox[{{8, 0}, {9, -1}}], {}, {}}, {{}, LineBox[{{8, 2}, {9, 1}}], 
       LineBox[{{8, 2}, {9, 3}}]}}, {LineBox[{{9, -1}, {10, 1}}], {}, {}}, 
     LineBox[{{10, 1}, {11, 
      1}}]}, {{}, {}, {}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{{}, {}, \
{}}, {{}, {}, {}}}, {{}, {}, {}}, {}}}, 
   {RGBColor[1, 0, 0], LineBox[{{1, 1}, {1, 1.5}}], {}, 
    LineBox[{{3, 1}, {3, 1.5}}], {}, 
    LineBox[{{5, 1}, {5, 1.5}}], {}, {LineBox[{{7, 0}, {7, 0.5}}], 
     LineBox[{{7, 2}, {7, 2.5}}]}, {{}, {}}, {
     LineBox[{{9, -1}, {9.2, 0}, {9, 1}}], 
     LineBox[{{9, 1}, {9.2, 0}, {9, -1}}], LineBox[{{9, 3}, {9, 3.5}}]}, {}, 
    LineBox[{{11, 1}, {11, 1.5}}]}}]], "Output",
 CellChangeTimes->{3.495162258714733*^9, 3.495398382226246*^9, 
  3.495471706773446*^9, 3.495515660180851*^9, 3.495515773750094*^9, 
  3.496068717662807*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Alphas", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"RelativeDimensionsByDepth", "[", 
     RowBox[{
     "HaagerupAsaedaWithDuals", ",", "DualHaagerupAsaedaWithDuals", ",", 
      "0"}], "]"}], "[", 
    RowBox[{"d", ",", "n", ",", "q"}], "]"}], "[", 
   RowBox[{"[", 
    RowBox[{"1", ",", "7"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.4951622685299177`*^9, 3.49516232723964*^9}, {
  3.495162389928698*^9, 3.495162401081476*^9}, {3.4951624489953957`*^9, 
  3.495162504283724*^9}, {3.49547157881643*^9, 3.495471595837476*^9}, {
  3.4954716324545507`*^9, 3.4954716586625423`*^9}, {3.495471724161624*^9, 
  3.495471728246573*^9}, {3.4955158584189*^9, 3.495515881042433*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Solve", "::", "\<\"svars\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Equations may not give \
solutions for all \\\\\\\\\\\\\\\"solve\\\\\\\\\\\\\\\" \
variables.\\\\\\\"\\\", \\\"MT\\\"]\\) \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/Solve/svars\\\", \
ButtonNote -> \\\"Solve::svars\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.495515882320951*^9, 3.4960687194748173`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["q", 
      RowBox[{"6", "-", "n"}]], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"], "+", 
       SuperscriptBox["q", "4"], "+", 
       SuperscriptBox["q", "6"], "+", 
       SuperscriptBox["q", "8"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", 
        RowBox[{"2", "+", 
         RowBox[{"2", " ", "n"}]}]]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "4"], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "6"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "8"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "10"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "12"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       SuperscriptBox["q", "16"], "+", 
       SuperscriptBox["q", "20"]}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox["q", "6"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", 
        RowBox[{"2", "+", 
         RowBox[{"2", " ", "n"}]}]]}], ")"}]}], 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["q", "n"]}], "+", 
     SuperscriptBox["q", 
      RowBox[{"2", "+", "n"}]], "+", 
     SuperscriptBox["q", 
      RowBox[{"4", "+", "n"}]], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", 
       RowBox[{"6", "+", "n"}]]}], "+", 
     SuperscriptBox["q", 
      RowBox[{"8", "+", "n"}]], "+", 
     SuperscriptBox["q", 
      RowBox[{"10", "+", "n"}]], "-", 
     SuperscriptBox["q", 
      RowBox[{"12", "+", "n"}]], "-", 
     SuperscriptBox["q", 
      RowBox[{"14", "+", "n"}]], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", 
       RowBox[{"16", "+", "n"}]]}], "-", 
     SuperscriptBox["q", 
      RowBox[{"18", "+", "n"}]], "-", 
     SuperscriptBox["q", 
      RowBox[{"20", "+", "n"}]], "+", 
     SuperscriptBox["q", 
      RowBox[{"22", "+", "n"}]]}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.495162284859234*^9, 3.495162348634275*^9}, 
   3.4951624050326853`*^9, {3.495162471622202*^9, 3.495162504861953*^9}, 
   3.495379650101521*^9, 3.495398383860421*^9, {3.4954715098983383`*^9, 
   3.4954715186382837`*^9}, {3.495471550144204*^9, 3.4954715963300323`*^9}, {
   3.495471640603071*^9, 3.4954716591467133`*^9}, {3.49547171371235*^9, 
   3.495471728564386*^9}, {3.4955157469098454`*^9, 3.495515780428853*^9}, {
   3.495515859068862*^9, 3.4955158824317513`*^9}, 3.4960687198754587`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Alpha1", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"q", "^", "n"}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"-", "n"}], ")"}]}]}], ")"}], 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q", "^", "5"}], "-", 
       RowBox[{"q", "^", 
        RowBox[{"(", 
         RowBox[{"-", "5"}], ")"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q", "^", "6"}], "-", 
       RowBox[{"q", "^", 
        RowBox[{"(", 
         RowBox[{"-", "6"}], ")"}]}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"q", "-", 
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}]}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.49554345398567*^9, 3.4955434757923717`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       SuperscriptBox["q", "5"]]}], "+", 
     SuperscriptBox["q", "5"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["q", 
       RowBox[{"-", "n"}]]}], "+", 
     SuperscriptBox["q", "n"]}], ")"}]}], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "q"]}], "+", "q"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       SuperscriptBox["q", "6"]]}], "+", 
     SuperscriptBox["q", "6"]}], ")"}]}]]], "Output",
 CellChangeTimes->{3.4955434768999557`*^9, 3.496068723142765*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Together", "[", "Alpha1", "]"}]], "Input",
 CellChangeTimes->{{3.495543479110272*^9, 3.4955434826528893`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["q", 
    RowBox[{"2", "-", "n"}]], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox["q", "2"], "+", 
     SuperscriptBox["q", "4"], "+", 
     SuperscriptBox["q", "6"], "+", 
     SuperscriptBox["q", "8"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["q", 
      RowBox[{"2", " ", "n"}]]}], ")"}]}], 
  RowBox[{
   RowBox[{"-", "1"}], "+", 
   SuperscriptBox["q", "12"]}]]], "Output",
 CellChangeTimes->{3.495543483186157*^9, 3.496068724401958*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Factor", "[", "Alphas", "]"}]], "Input",
 CellChangeTimes->{{3.4953799012229156`*^9, 3.495379904648485*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["q", 
      RowBox[{"6", "-", "n"}]], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"], "-", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"], "+", 
       SuperscriptBox["q", "3"], "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", 
        RowBox[{"1", "+", "n"}]]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", 
        RowBox[{"1", "+", "n"}]]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "4"], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "6"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "8"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "10"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "12"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       SuperscriptBox["q", "16"], "+", 
       SuperscriptBox["q", "20"]}], ")"}]}]], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox["q", 
      RowBox[{"6", "-", "n"}]], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q", "+", 
       SuperscriptBox["q", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", 
        RowBox[{"1", "+", "n"}]]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", 
        RowBox[{"1", "+", "n"}]]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "4"], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "6"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "8"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "10"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "12"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       SuperscriptBox["q", "16"], "+", 
       SuperscriptBox["q", "20"]}], ")"}]}]]}], "}"}]], "Output",
 CellChangeTimes->{
  3.4953799050738287`*^9, 3.4953983839758*^9, 3.495471519793571*^9, 
   3.4954716068284082`*^9, {3.495471722077084*^9, 3.4954717302591763`*^9}, 
   3.495515781579352*^9, 3.495515892102117*^9, 3.496068725126493*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TeXForm", "[", 
  RowBox[{"Factor", "[", "Alphas", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.495379640118102*^9, 3.495379646349881*^9}, {
  3.495379910281661*^9, 3.4953799130809593`*^9}}],

Cell["\<\
\\left\\{\\frac{\\left(q^4-q^3+q^2-q+1\\right) \\left(q^4+q^3+q^2+q+1\\right) \
q^{6-n} \\left(q^{n+1}-1\\right)
   \\left(q^{n+1}+1\\right)}{(q-1) (q+1) \\left(q^{20}-q^{16}-3 q^{14}-4 \
q^{12}-5 q^{10}-4 q^8-3
   q^6-q^4+1\\right)},\\frac{\\left(q^2-q+1\\right) \\left(q^2+q+1\\right) \
\\left(q^4+1\\right) q^{6-n}
   \\left(q^{n+1}-1\\right) \\left(q^{n+1}+1\\right)}{(q-1) (q+1) \
\\left(q^{20}-q^{16}-3 q^{14}-4 q^{12}-5 q^{10}-4
   q^8-3 q^6-q^4+1\\right)}\\right\\}\
\>", "Output",
 CellChangeTimes->{3.495379694942438*^9, 3.495379913511352*^9, 
  3.4953983849418488`*^9, 3.4954715062112083`*^9, 3.4955157831304502`*^9, 
  3.495515895109334*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Difference", "=", 
  RowBox[{"Together", "[", 
   RowBox[{
    RowBox[{"Alphas", "[", 
     RowBox[{"[", "2", "]"}], "]"}], "-", 
    RowBox[{"Alphas", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.495162516899119*^9, 3.495162553472958*^9}, {
  3.495379819923284*^9, 3.4953798224079037`*^9}, {3.495471454611865*^9, 
  3.495471493029475*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["q", 
    RowBox[{"10", "-", "n"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["q", 
      RowBox[{"2", "+", 
       RowBox[{"2", " ", "n"}]}]]}], ")"}]}], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["q", "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     SuperscriptBox["q", "4"], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["q", "6"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "8"]}], "-", 
     RowBox[{"5", " ", 
      SuperscriptBox["q", "10"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "12"]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["q", "14"]}], "-", 
     SuperscriptBox["q", "16"], "+", 
     SuperscriptBox["q", "20"]}], ")"}]}]]], "Output",
 CellChangeTimes->{{3.495162538871986*^9, 3.495162553909721*^9}, 
   3.4953798229114037`*^9, 3.495398385653899*^9, {3.4954714838142347`*^9, 
   3.495471493617984*^9}, 3.4954717453651133`*^9, 3.4955157841158543`*^9, 
   3.4955158961259413`*^9, 3.496068729565197*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Compare", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"q", "^", "n"}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"-", "n"}], ")"}]}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"q", "^", "6"}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"-", "6"}], ")"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.495515485994915*^9, 3.495515512535808*^9}, {
  3.495515548129776*^9, 3.495515582184307*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"-", 
    SuperscriptBox["q", 
     RowBox[{"-", "n"}]]}], "+", 
   SuperscriptBox["q", "n"]}], 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", 
     SuperscriptBox["q", "6"]]}], "+", 
   SuperscriptBox["q", "6"]}]]], "Output",
 CellChangeTimes->{3.495515515458056*^9, 3.49551558358449*^9, 
  3.4955157852381573`*^9, 3.496068730427375*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Together", "[", "Compare", "]"}]], "Input",
 CellChangeTimes->{{3.495515521359171*^9, 3.4955155290370617`*^9}, {
  3.4955155881994534`*^9, 3.4955155905329857`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["q", 
    RowBox[{"6", "-", "n"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["q", 
      RowBox[{"2", " ", "n"}]]}], ")"}]}], 
  RowBox[{
   RowBox[{"-", "1"}], "+", 
   SuperscriptBox["q", "12"]}]]], "Output",
 CellChangeTimes->{3.4955155300064297`*^9, 3.495515590960905*^9, 
  3.495515786344602*^9, 3.49606873159377*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Compare", "\[Equal]", "Difference"}]], "Input",
 CellChangeTimes->{{3.495515728831994*^9, 3.4955157345597467`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["q", 
      RowBox[{"-", "n"}]]}], "+", 
    SuperscriptBox["q", "n"]}], 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      SuperscriptBox["q", "6"]]}], "+", 
    SuperscriptBox["q", "6"]}]], "\[Equal]", 
  FractionBox[
   RowBox[{
    SuperscriptBox["q", 
     RowBox[{"10", "-", "n"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", 
       RowBox[{"2", "+", 
        RowBox[{"2", " ", "n"}]}]]}], ")"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "4"], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "6"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "8"]}], "-", 
      RowBox[{"5", " ", 
       SuperscriptBox["q", "10"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "12"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      SuperscriptBox["q", "16"], "+", 
      SuperscriptBox["q", "20"]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{3.495515787401546*^9, 3.496068732431775*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TeXForm", "[", "Difference", "]"}]], "Input",
 CellChangeTimes->{{3.495379824189227*^9, 3.495379831255703*^9}}],

Cell["\<\
\\frac{q^{10-n} \\left(q^{2 n+2}-1\\right)}{\\left(q^2-1\\right) \
\\left(q^{20}-q^{16}-3 q^{14}-4 q^{12}-5 q^{10}-4 q^8-3
   q^6-q^4+1\\right)}\
\>", "Output",
 CellChangeTimes->{3.495379831648707*^9, 3.4953983863615627`*^9, 
  3.496068733649575*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Together", "[", 
  RowBox[{"Factor", "[", 
   RowBox[{"D", "[", 
    RowBox[{"Difference", ",", "q"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.495474378679717*^9, 3.4954744074077797`*^9}, {
  3.4954745941630707`*^9, 3.495474617311489*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["q", 
     RowBox[{"9", "-", "n"}]], " ", 
    RowBox[{"(", 
     RowBox[{"10", "-", "n", "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"n", " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["q", "4"]}], "+", 
      RowBox[{"n", " ", 
       SuperscriptBox["q", "4"]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["q", "6"]}], "+", 
      RowBox[{"2", " ", "n", " ", 
       SuperscriptBox["q", "6"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "8"]}], "+", 
      RowBox[{"n", " ", 
       SuperscriptBox["q", "8"]}], "+", 
      RowBox[{"n", " ", 
       SuperscriptBox["q", "10"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "12"]}], "-", 
      RowBox[{"n", " ", 
       SuperscriptBox["q", "12"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      RowBox[{"n", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["q", "16"]}], "-", 
      RowBox[{"2", " ", "n", " ", 
       SuperscriptBox["q", "16"]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["q", "18"]}], "-", 
      RowBox[{"n", " ", 
       SuperscriptBox["q", "18"]}], "-", 
      RowBox[{"10", " ", 
       SuperscriptBox["q", "20"]}], "-", 
      RowBox[{"n", " ", 
       SuperscriptBox["q", "20"]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["q", "22"]}], "+", 
      RowBox[{"n", " ", 
       SuperscriptBox["q", "22"]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["q", 
        RowBox[{"2", "+", 
         RowBox[{"2", " ", "n"}]}]]}], "-", 
      RowBox[{"n", " ", 
       SuperscriptBox["q", 
        RowBox[{"2", "+", 
         RowBox[{"2", " ", "n"}]}]]}], "+", 
      RowBox[{"10", " ", 
       SuperscriptBox["q", 
        RowBox[{"4", "+", 
         RowBox[{"2", " ", "n"}]}]]}], "+", 
      RowBox[{"n", " ", 
       SuperscriptBox["q", 
        RowBox[{"4", "+", 
         RowBox[{"2", " ", "n"}]}]]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["q", 
        RowBox[{"6", "+", 
         RowBox[{"2", " ", "n"}]}]]}], "+", 
      RowBox[{"n", " ", 
       SuperscriptBox["q", 
        RowBox[{"6", "+", 
         RowBox[{"2", " ", "n"}]}]]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["q", 
        RowBox[{"8", "+", 
         RowBox[{"2", " ", "n"}]}]]}], "+", 
      RowBox[{"2", " ", "n", " ", 
       SuperscriptBox["q", 
        RowBox[{"8", "+", 
         RowBox[{"2", " ", "n"}]}]]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", 
        RowBox[{"10", "+", 
         RowBox[{"2", " ", "n"}]}]]}], "+", 
      RowBox[{"n", " ", 
       SuperscriptBox["q", 
        RowBox[{"10", "+", 
         RowBox[{"2", " ", "n"}]}]]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", 
        RowBox[{"12", "+", 
         RowBox[{"2", " ", "n"}]}]]}], "+", 
      RowBox[{"n", " ", 
       SuperscriptBox["q", 
        RowBox[{"12", "+", 
         RowBox[{"2", " ", "n"}]}]]}], "-", 
      RowBox[{"n", " ", 
       SuperscriptBox["q", 
        RowBox[{"14", "+", 
         RowBox[{"2", " ", "n"}]}]]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", 
        RowBox[{"16", "+", 
         RowBox[{"2", " ", "n"}]}]]}], "-", 
      RowBox[{"n", " ", 
       SuperscriptBox["q", 
        RowBox[{"16", "+", 
         RowBox[{"2", " ", "n"}]}]]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["q", 
        RowBox[{"18", "+", 
         RowBox[{"2", " ", "n"}]}]]}], "-", 
      RowBox[{"2", " ", "n", " ", 
       SuperscriptBox["q", 
        RowBox[{"18", "+", 
         RowBox[{"2", " ", "n"}]}]]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["q", 
        RowBox[{"20", "+", 
         RowBox[{"2", " ", "n"}]}]]}], "-", 
      RowBox[{"n", " ", 
       SuperscriptBox["q", 
        RowBox[{"20", "+", 
         RowBox[{"2", " ", "n"}]}]]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["q", 
        RowBox[{"22", "+", 
         RowBox[{"2", " ", "n"}]}]]}], "-", 
      RowBox[{"n", " ", 
       SuperscriptBox["q", 
        RowBox[{"22", "+", 
         RowBox[{"2", " ", "n"}]}]]}], "-", 
      RowBox[{"10", " ", 
       SuperscriptBox["q", 
        RowBox[{"24", "+", 
         RowBox[{"2", " ", "n"}]}]]}], "+", 
      RowBox[{"n", " ", 
       SuperscriptBox["q", 
        RowBox[{"24", "+", 
         RowBox[{"2", " ", "n"}]}]]}]}], ")"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "4"], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "6"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "8"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "10"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "12"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       SuperscriptBox["q", "16"], "+", 
       SuperscriptBox["q", "20"]}], ")"}], "2"]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.495474381679372*^9, 3.4954744078246193`*^9}, 
   3.495474618802885*^9, 3.496068734653145*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSolve", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"Difference", ",", "q"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{"n", "\[Rule]", "3"}], "}"}]}], ")"}], "\[Equal]", "0"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.495474454639696*^9, 3.495474499744072*^9}, {
  3.495474532692346*^9, 3.4954745395454073`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.`", "\[InvisibleSpace]", "+", 
      RowBox[{"1.162199844208774`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.`", "\[InvisibleSpace]", "-", 
      RowBox[{"1.162199844208774`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.796985263962333`", "\[InvisibleSpace]", "+", 
      RowBox[{"0.7552241868033472`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.796985263962333`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.7552241868033472`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.796985263962333`"}], "+", 
      RowBox[{"0.7552241868033472`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.796985263962333`"}], "-", 
      RowBox[{"0.7552241868033472`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.5891004008867502`"}], "+", 
      RowBox[{"0.808059847830017`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.5891004008867502`"}], "-", 
      RowBox[{"0.808059847830017`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.5891004008867502`", "\[InvisibleSpace]", "+", 
      RowBox[{"0.808059847830017`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.5891004008867502`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.808059847830017`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.3112931934161638`", "\[InvisibleSpace]", "+", 
      RowBox[{"0.9503139206245307`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.3112931934161638`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.9503139206245307`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.9760543037451271`"}], "+", 
      RowBox[{"0.2175270009461242`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.9760543037451271`"}], "-", 
      RowBox[{"0.2175270009461242`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.9760543037451271`", "\[InvisibleSpace]", "+", 
      RowBox[{"0.2175270009461242`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.9760543037451271`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.2175270009461242`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.3112931934161638`"}], "+", 
      RowBox[{"0.9503139206245307`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.3112931934161638`"}], "-", 
      RowBox[{"0.9503139206245307`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.6610973165661742`", "\[InvisibleSpace]", "+", 
      RowBox[{"0.6264566057587242`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.6610973165661742`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.6264566057587242`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.6610973165661742`"}], "+", 
      RowBox[{"0.6264566057587242`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.6610973165661742`"}], "-", 
      RowBox[{"0.6264566057587242`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.`", "\[InvisibleSpace]", "+", 
      RowBox[{"0.8604372173882027`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.8604372173882027`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", "0.`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.4954744858126593`*^9, 3.495474501308704*^9}, {
   3.495474533735766*^9, 3.4954745404690733`*^9}, 3.496068737098054*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Dimension", "[", "n_", "]"}], ":=", 
  RowBox[{"DimensionOfGenerator", "[", 
   RowBox[{"Translate", "[", 
    RowBox[{"HaagerupAsaedaBigraph", ",", "n"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.495471197928115*^9, 3.495471249342856*^9}, {
   3.495471303056211*^9, 3.495471315166643*^9}, 3.495471364640353*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NDimension", "[", "n_", "]"}], ":=", 
  RowBox[{"N", "[", 
   RowBox[{"Dimension", "[", "n", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.495471329633935*^9, 3.4954713586750507`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"AHq", "[", "n_", "]"}], ":=", 
  RowBox[{"qFromd", "[", 
   RowBox[{"Dimension", "[", "n", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.495471840996999*^9, 3.49547185586304*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NAHq", "[", "n_", "]"}], ":=", 
  RowBox[{"N", "[", 
   RowBox[{"qFromd", "[", 
    RowBox[{"Dimension", "[", "n", "]"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.495471858890777*^9, 3.495471877640203*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"RootReduce", "[", 
  RowBox[{"Difference", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"q", "\[Rule]", 
      RowBox[{"qFromd", "[", 
       RowBox[{"Dimension", "[", "0", "]"}], "]"}]}], ",", 
     RowBox[{"n", "\[Rule]", "0"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.495471187800506*^9, 3.495471196633527*^9}, {
  3.495471413103593*^9, 3.4954714413529043`*^9}, {3.4954717595541677`*^9, 
  3.4954717830076847`*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.495471433021974*^9, 3.4954714417642727`*^9}, {
   3.495471753272051*^9, 3.4954717834950438`*^9}, 3.4960687443086853`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSolve", "[", 
  RowBox[{"1", "-", 
   SuperscriptBox["q", "4"], "-", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", "6"]}], "-", 
   RowBox[{"4", " ", 
    SuperscriptBox["q", "8"]}], "-", 
   RowBox[{"5", " ", 
    SuperscriptBox["q", "10"]}], "-", 
   RowBox[{"4", " ", 
    SuperscriptBox["q", "12"]}], "-", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", "14"]}], "-", 
   SuperscriptBox["q", "16"], "+", 
   SuperscriptBox["q", "20"]}], "]"}]], "Input",
 CellChangeTimes->{{3.495162652335988*^9, 3.495162695834907*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"-", "1.4372115414800282`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.8294646088762324`"}], "-", 
      RowBox[{"0.5585592740451087`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.8294646088762324`"}], "+", 
      RowBox[{"0.5585592740451087`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"-", "0.6957917962238241`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.665474878625792`"}], "-", 
      RowBox[{"0.7464202475268121`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.665474878625792`"}], "+", 
      RowBox[{"0.7464202475268121`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.43167051067146883`"}], "-", 
      RowBox[{"0.902031357668143`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.43167051067146883`"}], "+", 
      RowBox[{"0.902031357668143`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.2129939179706215`"}], "-", 
      RowBox[{"0.9770535250985609`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.2129939179706215`"}], "+", 
      RowBox[{"0.9770535250985609`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.21299391797062167`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.9770535250985609`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.21299391797062167`", "\[InvisibleSpace]", "+", 
      RowBox[{"0.9770535250985609`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.43167051067146756`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.9020313576681425`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.43167051067146756`", "\[InvisibleSpace]", "+", 
      RowBox[{"0.9020313576681425`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.6654748786257921`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.746420247526812`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.6654748786257921`", "\[InvisibleSpace]", "+", 
      RowBox[{"0.746420247526812`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", "0.6957917962238241`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.8294646088762324`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.5585592740451086`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.8294646088762324`", "\[InvisibleSpace]", "+", 
      RowBox[{"0.5585592740451086`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", "1.4372115414800282`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{3.495162696873184*^9, 3.495398387123255*^9, 
  3.495471802007422*^9, 3.496068745151325*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{"qFromd", "[", 
   RowBox[{"Dimension", "[", "0", "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.495379100133037*^9, 3.495379102307029*^9}, {
  3.49547181151268*^9, 3.4954718310072727`*^9}}],

Cell[BoxData["1.4425737404460597`"], "Output",
 CellChangeTimes->{
  3.495379102700634*^9, 3.495398387987471*^9, {3.495471826454555*^9, 
   3.4954718314018393`*^9}, 3.4960687460292597`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "4"], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "6"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "8"]}], "-", 
      RowBox[{"5", " ", 
       SuperscriptBox["q", "10"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "12"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      SuperscriptBox["q", "16"], "+", 
      SuperscriptBox["q", "20"]}], ")"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"AHq", "[", "0", "]"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.495379042384904*^9, 3.49537908807753*^9}, {
  3.495398426404963*^9, 3.495398430040758*^9}, {3.495471886973*^9, 
  3.495471889417741*^9}}],

Cell[BoxData["0.02562239821201082`"], "Output",
 CellChangeTimes->{{3.4953790816909313`*^9, 3.495379088498625*^9}, 
   3.495398388550007*^9, 3.495398430706812*^9, 3.4954718901938763`*^9, 
   3.496068746716178*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{"qFromd", "[", 
   RowBox[{"DimensionOfGenerator", "[", "HaagerupAsaedaBigraph", "]"}], "]"}],
   "]"}]], "Input",
 CellChangeTimes->{{3.495162704536027*^9, 3.495162723825111*^9}}],

Cell[BoxData["1.4425737404460597`"], "Output",
 CellChangeTimes->{{3.495162717307171*^9, 3.495162724236538*^9}, 
   3.4953983891715593`*^9, 3.496068747337309*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["q", 
       RowBox[{"10", "-", "n"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["q", 
         RowBox[{"2", "+", 
          RowBox[{"2", " ", "n"}]}]]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["q", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SuperscriptBox["q", "4"], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["q", "6"]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["q", "8"]}], "-", 
        RowBox[{"5", " ", 
         SuperscriptBox["q", "10"]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["q", "12"]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["q", "14"]}], "-", 
        SuperscriptBox["q", "16"], "+", 
        SuperscriptBox["q", "20"]}], ")"}]}]], "/.", 
    RowBox[{"{", 
     RowBox[{"n", "\[Rule]", "0"}], "}"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"q", ",", "1.442", ",", "1.443"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{"qFromd", "[", 
   RowBox[{"DimensionOfGenerator", "[", 
    RowBox[{"Translate", "[", 
     RowBox[{"HaagerupAsaedaBigraph", ",", "0"}], "]"}], "]"}], "]"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.495162757924926*^9, 3.4951627902135487`*^9}, {
  3.495162831639709*^9, 3.4951629091812897`*^9}, {3.4951629530200863`*^9, 
  3.495163220651908*^9}, {3.4951639633601027`*^9, 3.4951639677110567`*^9}, {
  3.495164062865059*^9, 3.495164064263529*^9}, {3.495164584745533*^9, 
  3.495164598105481*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwVzns01AkUB/DZCZWQVzaPtV5tUfIoWrvOXlsznm2n5nRKpBarbB4zHtN6
22KkRoQwRpsolCYcxdGcLLtLezaPCLtJhVnGWn6/+f1wTKtd9v7+uOd7Pufe
c77XOozPi2CzWKyvcJicbs0vizVUg/5IePC/SzRI+hWzjEkDQWkj2l/p7slH
WwyyhsPQTVvGJxirjzQe+22RhpREJ4c4dDHlmVK6QIOe68CTBPT5+VUPF4oG
9wcGiiR07o9eFZFzNOTevr4rC62sHX3zdpKG9L39aeXowr32Lbw+GrTup/Ma
0AJF18BBOQ2hdF7Hz+jpnsBNfXU0bH79fOYlOjYr96qymIbDstwSAu3nGXcj
9QINU1bC1XVGalBcis1qiqEhIOKnVVO02Lg0NDqIBm5BVvZutGaoPafcl4bC
kORuDlq3RlUT40aDwGBafAKdGCCsfmBLg01J02wMeodeRee3hjRsb29kZ6ML
K/Ikw2sUdDyzq5Kgp++ER1WRFNSn9a00oJ94lqlsXlMQuToy14VmVzaes35G
weOIo2Gj6JuXL55NekzByTit6yp0vJH+ZnEdBUVhuwM0jNXQO+kcRJdSYP7u
crsZurLETL1VRMF3IdxfndHrhDqftyVQcObu+WNctGL/klN1OAV3y8ZuBaML
SryNjvIoSI9uFQjQG+2O6B3cT8E2A/qPbPQVM/u0ZlcKPg46vSJFe9hWm85Y
UyDLPVDdiJaH9UhPGFKQFxys+RTNNa1KrPyAAlh9sTaGpiaubLmnUIEopzOT
Qh/ONxrL6FKB5cNJudYWNTTPZUWtv6MC/+6kVHP0KWjnLIpU4FfHH3JCf2F+
Y0EWqQKpo1TJRdvMm0zY+akgo/yzzCD0AzcfD3qnClru6Q0J0EWpdzkiHRVk
VgbKROi6/JyXESoSLCLYH0nRc6IZns4QCTrPx32b0P5rh86KHpFQYLlnpQt9
uqBqxlNCwjeG8jNj6KQNgayBZLz//dY5Gp3P2pHscJIEn8z/FjVN1BB94J/o
Fi8SRnqvfmqB9l0mxJ/YkrC8Vsx2QYt6l993rifhb/ZKOBddU/5UaEwQ4Fxf
/H0w+tqJeqvAAQK09922EaB37dfltrUQ8IusK4OxY1tB75foNBvlK8bOFxqO
9zwigNS1L45DZ4Z0Jr19SMDgVMO6BPTQfWelRjMBkiL5lBDdes8yltdAwHZy
sDYVHRK30YWqJWAifJGdhs5I7tqZgpaMGp9mvLHIxEEDrd19/MN0dDMn02Vr
DfZVvLmUwewdTkV53Sag1W828gLzD89RXFhJAL9Du5txXh23wxy9w22X9UW0
O39hueYmAVIr/ihj7/oNcfIfCEhXL/llo4e9ba/9WUGAe4xJLePx0lcTMWhS
sY8tQh/atM3tnZSAr/tT5Iz3tMX/pYM25dwwyUFPVwh9ysoJePG4PZ7x3Hvt
emu02Gm8n/Fyk6u+TEIAp4a18xK6Kn8+2R39P3vkbHs=
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{1.4420000000000002`, 0.9500000000000001},
  PlotRange->{{1.442, 1.443}, {0.9248306638077858, 1.1223109788819023`}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.495163003251933*^9, 3.49516312319483*^9}, {
   3.495163154050568*^9, 3.495163221279769*^9}, 3.495163968129736*^9, 
   3.49516406493272*^9, {3.4951645871970053`*^9, 3.4951645985987377`*^9}, 
   3.495398389889336*^9, 3.496068749767643*^9}],

Cell[BoxData["1.4425737404460597`"], "Output",
 CellChangeTimes->{{3.495163003251933*^9, 3.49516312319483*^9}, {
   3.495163154050568*^9, 3.495163221279769*^9}, 3.495163968129736*^9, 
   3.49516406493272*^9, {3.4951645871970053`*^9, 3.4951645985987377`*^9}, 
   3.495398389889336*^9, 3.49606874980571*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    SuperscriptBox["q", 
     RowBox[{"10", "-", "n"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", 
       RowBox[{"2", "+", 
        RowBox[{"2", " ", "n"}]}]]}], ")"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "4"], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "6"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "8"]}], "-", 
      RowBox[{"5", " ", 
       SuperscriptBox["q", "10"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "12"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      SuperscriptBox["q", "16"], "+", 
      SuperscriptBox["q", "20"]}], ")"}]}]], "/.", 
  RowBox[{"{", 
   RowBox[{"n", "\[Rule]", "0"}], "}"}]}]], "Input"],

Cell[BoxData[
 FractionBox[
  SuperscriptBox["q", "10"], 
  RowBox[{"1", "-", 
   SuperscriptBox["q", "4"], "-", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", "6"]}], "-", 
   RowBox[{"4", " ", 
    SuperscriptBox["q", "8"]}], "-", 
   RowBox[{"5", " ", 
    SuperscriptBox["q", "10"]}], "-", 
   RowBox[{"4", " ", 
    SuperscriptBox["q", "12"]}], "-", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", "14"]}], "-", 
   SuperscriptBox["q", "16"], "+", 
   SuperscriptBox["q", "20"]}]]], "Output",
 CellChangeTimes->{3.495164665418852*^9, 3.4953983912193737`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"RootReduce", "[", 
  RowBox[{
   FractionBox[
    SuperscriptBox["q", "10"], 
    RowBox[{"1", "-", 
     SuperscriptBox["q", "4"], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["q", "6"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "8"]}], "-", 
     RowBox[{"5", " ", 
      SuperscriptBox["q", "10"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "12"]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["q", "14"]}], "-", 
     SuperscriptBox["q", "16"], "+", 
     SuperscriptBox["q", "20"]}]], "/.", 
   RowBox[{"{", 
    RowBox[{"q", "->", 
     RowBox[{"qFromd", "[", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"Sqrt", "[", "17", "]"}]}], ")"}], "/", "2"}], "]"}], 
      "]"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.495164743044086*^9, 3.495164811224785*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.495164767267151*^9, 3.495164811854702*^9}, 
   3.495398393912261*^9, 3.496068753122826*^9}]
}, Open  ]],

Cell[TextData[{
 "note that ",
 Cell[BoxData[
  FractionBox[
   RowBox[{
    SuperscriptBox["q", 
     RowBox[{"10", "-", "n"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", 
       RowBox[{"2", "+", 
        RowBox[{"2", " ", "n"}]}]]}], ")"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "4"], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "6"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "8"]}], "-", 
      RowBox[{"5", " ", 
       SuperscriptBox["q", "10"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "12"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      SuperscriptBox["q", "16"], "+", 
      SuperscriptBox["q", "20"]}], ")"}]}]]],
  CellChangeTimes->{{3.495162757924926*^9, 3.4951627902135487`*^9}, {
   3.495162831639709*^9, 3.4951629091812897`*^9}, {3.4951629530200863`*^9, 
   3.495163220651908*^9}}],
 "= ",
 Cell[BoxData[
  FractionBox[
   RowBox[{
    SuperscriptBox["q", 
     RowBox[{"10", "-", "n"}]], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"q", "^", "2"}], "+", 
      RowBox[{"q", "^", "4"}], "+", 
      RowBox[{"\\", "cdots"}], "+", " ", 
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{"2", "n"}], ")"}]}]}], ")"}]}], 
   RowBox[{" ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "4"], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "6"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "8"]}], "-", 
      RowBox[{"5", " ", 
       SuperscriptBox["q", "10"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "12"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      SuperscriptBox["q", "16"], "+", 
      SuperscriptBox["q", "20"]}], ")"}]}]]],
  CellChangeTimes->{{3.495162757924926*^9, 3.4951627902135487`*^9}, {
   3.495162831639709*^9, 3.4951629091812897`*^9}, {3.4951629530200863`*^9, 
   3.495163220651908*^9}}],
 "\\geq ",
 Cell[BoxData[
  FractionBox[
   RowBox[{
    RowBox[{"q", "^", 
     RowBox[{"(", 
      RowBox[{"8", "+", "n"}], ")"}]}], "+", 
    RowBox[{"q", "^", 
     RowBox[{"(", 
      RowBox[{"10", "+", "n"}], ")"}]}]}], 
   RowBox[{" ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "4"], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "6"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "8"]}], "-", 
      RowBox[{"5", " ", 
       SuperscriptBox["q", "10"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "12"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      SuperscriptBox["q", "16"], "+", 
      SuperscriptBox["q", "20"]}], ")"}]}]]],
  CellChangeTimes->{{3.495162757924926*^9, 3.4951627902135487`*^9}, {
   3.495162831639709*^9, 3.4951629091812897`*^9}, {3.4951629530200863`*^9, 
   3.495163220651908*^9}}]
}], "Text",
 CellChangeTimes->{{3.495163568755456*^9, 3.495163733895047*^9}, {
  3.495163767175063*^9, 3.4951637941296053`*^9}, {3.495163842120509*^9, 
  3.495163856939118*^9}, {3.495163898964962*^9, 3.4951639184223223`*^9}, {
  3.4951641113495207`*^9, 3.495164124863806*^9}, {3.495164225284178*^9, 
  3.495164234217678*^9}, {3.495164351901457*^9, 3.495164357609108*^9}, {
  3.495164632582683*^9, 3.495164636901829*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"q", "^", 
      RowBox[{"(", "9", ")"}]}], "+", 
     RowBox[{"q", "^", 
      RowBox[{"(", "11", ")"}]}]}], 
    RowBox[{" ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["q", "4"], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "6"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "8"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["q", "10"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["q", "12"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["q", "14"]}], "-", 
       SuperscriptBox["q", "16"], "+", 
       SuperscriptBox["q", "20"]}], ")"}]}]], ",", 
   RowBox[{"{", 
    RowBox[{"q", ",", "1.445", ",", "1.448"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.495163938497632*^9, 3.495163944716411*^9}, {
  3.4951639775659513`*^9, 3.49516397936487*^9}, {3.4951642388412743`*^9, 
  3.495164247744566*^9}, {3.4951643609777603`*^9, 3.495164397049615*^9}, {
  3.49516447200513*^9, 3.495164509506518*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwV0ntM01cUB/CCYz7GUCAC0/AcFkGBSKQbHXI60VHKeCpMHEEeKYI4iVbH
WyoEVIwEGUgQeQxwoCsYtOp4tLRKFQRR16FGYMhwW0EG7a/99YJA2fGPm5tP
vjfnnNx7HRPSIvjGDAYjGNeH3atzLvw3OwKZRdF80wgCPKMZbgc6L1ogjwgn
EM9VQSf6C/O+rVVhBEpfvHHvRhfa2H3GDCUwRz1fK0OHb4gTcr4lINomlj9C
73c6kJz+DQFmTcaOl2hb9qrK/9gENguNzPUf6qcbWIufE1j0ajPysSew8WLv
j88oPVRc7s5PR2fYFvxbo9BDc8p0vxhdZCp0oav00O56ezdBR8aP3wxN1cPJ
K2NB3g4EXC2dZcc4evCcbyjKQA+mpMVet9BDouLs2U50VcWdkCP/0BDmP2Qz
j3bw5T6QSmjwbrs5wnYkkKpsOR5YRoOyn/LIRKtCd14IOULD9P5I7l00f0ze
1uxPw8JgxE/zaJcZN1noJhrkdPsxlhMBeaF9X4BOB2c+EWVnooeDPE40Duig
s1QR0oX+ZSjr0/AmHYgecm7Noy8JircwhTq4PBUV8BXeA5My/v1UtA58JENH
M9HjsVW7Xnnr4I/ciQfd6AYvkU3feh2oWi0nDOgbjinlc9NauFPSXOLrTGDf
Pf/DJv1ayIp58UMeOo7zdYOkSQvzr5PGJGiTawXnwwu0MNdnZbmIFu491UoS
tPBnY3zWri34vmvH7u7jaKHI0+xENjpje/LFVActMFsiq6XoX48qSwINFEBp
dzGDSWAygiJfjlFg7lq4zg/N7oqqVkgpGGlTdQnRVeMOjW61FMT+3bosRXfk
urBshRQcvFBmsoS+Km58ZJRIQYidBfi5EHCTtd156k/BYrx2TQ6au8Z+9wYX
CurL0j7qQWtnHwdz11BgEASXLqPXC0za377TwHAv7y/2VvwfSTWvEp5poMl4
kp+L/jktm6m6pYHtmtHMLvRUXDm7o1IDosHjPQb00zplTm0WnrdmDnBccf4D
6w/xYzUQZel7+DR6OM/9u7g9GmAszeyUo1VXIlmnt2ogsWKlbAVNkjYZ95pp
AGp33PN1I6ALOGOppNVgUW4wzUPXC1gDFiNqqGO7a7vRs7rjyfz7anhcfWm1
FH3N2uUFkatBt0Rv7kFLPuYEFqN5PdI9cnTH7Wq4KcPcP+yyAm3vNnd0QYp5
sMBnCP2ys7W/pEsN9KGOvHH0eSPFOYlYDQ5y2/I36O4Yz4YwNM8pv2UCvTSu
lk3eVkP9W97zSXTvk3SzdWheyqiTCp0aXDwV1Y75iRWFGp1me6RO06qGAWXi
aw36yXtrs0K0fmffLIWukFjl26CDSKk1jb6XaJIFIsyznVIW0GUBV69fvIHz
jBXlvkcf5D/c7YgO8nt3aRFtwfObEF/Hfgxx5zLaMLLRY7QF+8XbPDWgWfKT
o2lo/f2cyRV0zBv70lVoB+cJwthG4Pthq8DKZqxXuNfUGK30jV69Df0/y2t/
Dw==
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{1.445, 1.1},
  PlotRange->{{1.445, 1.448}, {1.0408125197462155`, 1.4575313528988814`}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{
  3.49516394527627*^9, 3.49516398023741*^9, {3.495164239306138*^9, 
   3.495164248109571*^9}, 3.495164367431239*^9, 3.495164397564*^9, {
   3.495164474277804*^9, 3.495164509860194*^9}, 3.4953983973464127`*^9, 
   3.4960687553861723`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{"qFromd", "[", 
   RowBox[{"DimensionOfGenerator", "[", 
    RowBox[{"Translate", "[", 
     RowBox[{"HaagerupAsaedaBigraph", ",", "10"}], "]"}], "]"}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.495164442624941*^9, 3.495164451358604*^9}}],

Cell[BoxData["1.447170168627178`"], "Output",
 CellChangeTimes->{{3.49516444364742*^9, 3.495164469213787*^9}, 
   3.495398415659602*^9, 3.496068773699881*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"q", "^", 
     RowBox[{"(", "9", ")"}]}], "+", 
    RowBox[{"q", "^", 
     RowBox[{"(", "11", ")"}]}]}], 
   RowBox[{" ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["q", "4"], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "6"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "8"]}], "-", 
      RowBox[{"5", " ", 
       SuperscriptBox["q", "10"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", "12"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "14"]}], "-", 
      SuperscriptBox["q", "16"], "+", 
      SuperscriptBox["q", "20"]}], ")"}]}]], "/.", 
  RowBox[{"{", 
   RowBox[{"q", "\[Rule]", "1.448"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.495164549134408*^9, 3.495164555221261*^9}}],

Cell[BoxData["1.0408125136078221`"], "Output",
 CellChangeTimes->{3.49516455577186*^9, 3.495398415765646*^9}]
}, Open  ]],

Cell["This kills translates of Asaeda-Haagerup for n\\geq 1.", "Text",
 CellChangeTimes->{{3.495164025010158*^9, 3.495164056440196*^9}, {
  3.495164252526577*^9, 3.495164262516149*^9}, {3.495164375147469*^9, 
  3.495164378891116*^9}}],

Cell[BoxData[
 RowBox[{"Clear", "[", "qI", "]"}]], "Input",
 CellChangeTimes->{{3.495715158768426*^9, 3.49571516137607*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"qI", "[", 
   RowBox[{"q_", ",", "n_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"q", "^", 
      RowBox[{"(", "n", ")"}]}], "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"-", "n"}], ")"}]}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"q", "-", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.4957150425735683`*^9, 3.495715072579587*^9}, {
  3.495715147554481*^9, 3.495715151120925*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"2", 
   RowBox[{"qI", "[", 
    RowBox[{"q", ",", "6"}], "]"}]}], "-", "1", "-", 
  RowBox[{"2", 
   RowBox[{"qI", "[", 
    RowBox[{"q", ",", "5"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.495715085469849*^9, 3.495715099439793*^9}, {
  3.495715129800767*^9, 3.495715135208639*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1"}], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", 
        SuperscriptBox["q", "5"]]}], "+", 
      SuperscriptBox["q", "5"]}], ")"}]}], 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "q"]}], "+", "q"}]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", 
        SuperscriptBox["q", "6"]]}], "+", 
      SuperscriptBox["q", "6"]}], ")"}]}], 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "q"]}], "+", "q"}]]}]], "Output",
 CellChangeTimes->{{3.495715136100698*^9, 3.495715164562326*^9}, 
   3.4960687740172787`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"1", "+", 
  RowBox[{"2", 
   RowBox[{"qI", "[", 
    RowBox[{"q", ",", "5"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.495715172028861*^9, 3.495715175616572*^9}}],

Cell[BoxData[
 RowBox[{"1", "+", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", 
        SuperscriptBox["q", "5"]]}], "+", 
      SuperscriptBox["q", "5"]}], ")"}]}], 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "q"]}], "+", "q"}]]}]], "Output",
 CellChangeTimes->{3.495715176492359*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"qI", "[", 
   RowBox[{"q", ",", "7"}], "]"}], 
  RowBox[{"qI", "[", 
   RowBox[{"q", ",", "5"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.4957151811681356`*^9, 3.495715188601038*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       SuperscriptBox["q", "5"]]}], "+", 
     SuperscriptBox["q", "5"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       SuperscriptBox["q", "7"]]}], "+", 
     SuperscriptBox["q", "7"]}], ")"}]}], 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "q"]}], "+", "q"}], ")"}], "2"]]], "Output",
 CellChangeTimes->{3.495715189155802*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"RootReduce", "[", 
  RowBox[{
   RowBox[{"Together", "[", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", 
       RowBox[{"qI", "[", 
        RowBox[{"q", ",", "5"}], "]"}]}]}], ")"}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", "qHA"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.495718326230899*^9, 3.495718358253435*^9}, {
  3.49571841028246*^9, 3.495718449618042*^9}}],

Cell[BoxData[
 RowBox[{"9", "+", 
  RowBox[{"2", " ", 
   SqrtBox["17"]}]}]], "Output",
 CellChangeTimes->{
  3.4957183587334623`*^9, {3.495718414335196*^9, 3.495718450017625*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"RootReduce", "[", 
  RowBox[{
   RowBox[{"Together", "[", 
    RowBox[{"qI", "[", 
     RowBox[{"q", ",", "7"}], "]"}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", "qHA"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.495718360236641*^9, 3.4957183629576597`*^9}, {
  3.495718415951994*^9, 3.495718457657422*^9}}],

Cell[BoxData[
 RowBox[{"9", "+", 
  RowBox[{"2", " ", 
   SqrtBox["17"]}]}]], "Output",
 CellChangeTimes->{
  3.4957183635007887`*^9, {3.495718419246175*^9, 3.4957184579815283`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"RootReduce", "[", 
  RowBox[{
   RowBox[{"Together", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"qI", "[", 
           RowBox[{"q", ",", "2"}], "]"}], "-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", 
               RowBox[{"qI", "[", 
                RowBox[{"q", ",", "5"}], "]"}]}]}], ")"}], "/", 
            RowBox[{"qI", "[", 
             RowBox[{"q", ",", "6"}], "]"}]}], ")"}]}], ")"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", 
            RowBox[{"qI", "[", 
             RowBox[{"q", ",", "5"}], "]"}]}]}], ")"}], "/", 
         RowBox[{"qI", "[", 
          RowBox[{"q", ",", "6"}], "]"}]}]}]}], ")"}], 
     RowBox[{
      RowBox[{"qI", "[", 
       RowBox[{"q", ",", "6"}], "]"}], "^", "2"}]}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", "qHA"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4957185961651573`*^9, 3.4957187521517572`*^9}, {
  3.495755730732338*^9, 3.4957557350169783`*^9}, {3.495764979498674*^9, 
  3.495764982816573*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.495718745040574*^9, 3.49571875254814*^9}, 
   3.495755736419536*^9, 3.495764985431588*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Together", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"qI", "[", 
         RowBox[{"q", ",", "2"}], "]"}], "-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", 
             RowBox[{"qI", "[", 
              RowBox[{"q", ",", "5"}], "]"}]}]}], ")"}], "/", 
          RowBox[{"qI", "[", 
           RowBox[{"q", ",", "6"}], "]"}]}], ")"}]}], ")"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", 
          RowBox[{"qI", "[", 
           RowBox[{"q", ",", "5"}], "]"}]}]}], ")"}], "/", 
       RowBox[{"qI", "[", 
        RowBox[{"q", ",", "6"}], "]"}]}]}]}], ")"}], 
   RowBox[{
    RowBox[{"qI", "[", 
     RowBox[{"q", ",", "6"}], "]"}], "^", "2"}]}], "]"}]], "Input"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"-", "1"}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["q", "6"]}], "+", 
   RowBox[{"5", " ", 
    SuperscriptBox["q", "8"]}], "+", 
   RowBox[{"9", " ", 
    SuperscriptBox["q", "10"]}], "+", 
   RowBox[{"5", " ", 
    SuperscriptBox["q", "12"]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["q", "14"]}], "-", 
   SuperscriptBox["q", "20"]}], 
  SuperscriptBox["q", "10"]]], "Output",
 CellChangeTimes->{3.495755754397347*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "6"]}], "+", 
     RowBox[{"5", " ", 
      SuperscriptBox["q", "8"]}], "+", 
     RowBox[{"9", " ", 
      SuperscriptBox["q", "10"]}], "+", 
     RowBox[{"5", " ", 
      SuperscriptBox["q", "12"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "14"]}], "-", 
     SuperscriptBox["q", "20"]}], 
    SuperscriptBox["q", "10"]], ",", 
   RowBox[{"{", 
    RowBox[{"q", ",", "1.44", ",", "1.46"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.495755761638558*^9, 3.495755819458675*^9}, {
  3.495755924471418*^9, 3.49575598050288*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwV0ms01HkcBvCJ4c8yO9a1QqLCuIQuKrV9VYuZRM1UMtKO1ZIsRVFNN1a7
0r1sIZGY6LSVtFY7beX/o63UIsU6xVEuh1gxIvMdue1vXzznOZ83z6vHNnyn
JEKLw+EE0PzfqR1s3NdfILgOH5r7UqkB+UPxu1XUUz3v3jxRqoGYzI6A1dT/
tIRZ+hZrQOLPOG+ijq01fP6nQgPWpYGdcdR5dvdjFKc18HtKi/Qq9XdG4qfx
32ug3XZ0pYEBwrGaLXVaRhpYHuZp9oZ6ud9rgToSIbq0TJrJQ6iY6TAvA4fB
VB1tsJiP8O9EjOTnvE+wODHnbJ0Rwo886QevgCF4+byx7IQxwqLB8TSXlo/w
nu8nFJjSndWD1UU/DcAuZ7K/xwwhXNi+V2LVD3uPlCXnWyCYReVFKL164fPz
1qGl0xA0kjPxRWnd8LHblBmZjnBnbaHYLrsTItWHj2ZZIXieepIf3twOG70j
mt1mIJiHteUfdGyFe2EbXvTYICTsnLwijG+C7Di5e6otQpamTdtgsAFUQdc8
fGYh2MjfapwHaoCVi3XHZiNUjVbL1E6VYHjSQ3jBHuGgqftJx4KbUJsw3Uns
iNDnJeOd9lGwvIAlcpUAgekr+SGdIWzFaFhUiTNCz6hxnMqzmlV1cZ23uyKU
WFm7yS0b2EsVb0O4bgj6pd6KQuUb9v6uCqdKd4TCtHn9e+rfsVKTpm3h8xDk
k41w4HE7Gz+wY9/n+Qj2fvy69+c72QmFoaBsIUJms7H3DUU3q+fX6itZhDBS
51mzJrmXTSUPuMZLEJZZtzv8ltPPJu0xy3jmhdCfonSRNw6wasur57cuQyjO
FLSJfAbZtsyl82cuR6iO9NZb0TDEirT1gQWEMcsl5s9Ew6zLDcmMoBUIuQva
HSaVavaIoDCXvwqhdtx45LJQwwZnuh6/8Q1CQZHMKb18hM1vLjeP9kXwzT+X
YL9xlI3ipxoZCBH4geVdfS/H2OtJz1oUIoR2/aaoAOEEK3ti5i/zRyjzuRuf
/m6STR/LnDO+BuFLrh8vsphDvPRnXXkYiBC8kl917tAUEipx6k9ch3Ctf0rc
BZEWGTu+7bqRBEGHEzR7t542Mcq+xa1dj3Bia6+D9mttUpAlqIndiPBtiW9j
aDaXFNfbbtfZhPC2JeV2rFSHzO20K2SDEQ7s981ZL9AlLl3SwNAQhMP1rtEd
vbokbyomb6VuHNoRLVLpEmP/86XR1BYLcxNvD+oSvF07VU6deKri5oERXVIp
X9VxgXr8D5fLpgxDpDzXfS+o73CKTgntGJK6gFOwcjPCraYPecpghoxE5jaI
qOdc0p+wCWVIzEUvRkz9lbHFtqMyhognEmJk1Obp3JCgSIZYVfV4HqR24ro+
+rSbIaWb6/8uo778qLpg/hmG2J+Om3hAHbVWq+QSPWQW4Xn8Ra0McarSzmDI
4TnCjFfUjRGSaQ05DFmtehCmotbboQOJvzLkoW3IL2rq/TavFC23GOK+AR+P
U79fmG7ie4chZvc8nA1DEdyYPhMLJUPSemu3mFAnjR69mnSfIZ+tY85Op4an
5t7d5QyJXaf/yJba59jFrnWVDGlNKRp2pG4LNcq695gh/wE2omdx
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{1.44, 0},
  PlotRange->{{1.44, 1.46}, {-2.9715453987115414`, 1.5451213661284087`}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.4957559322593727`*^9, 3.495755980938219*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ones", "=", 
  RowBox[{"RootReduce", "[", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["q", "6"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["q", "8"]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["q", "10"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["q", "12"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["q", "14"]}], "-", 
        SuperscriptBox["q", "20"]}], 
       SuperscriptBox["q", "10"]], "\[Equal]", "1"}], ",", "q"}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.495765735438892*^9, 3.495765749398161*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "+", 
         SuperscriptBox["#1", "4"]}], "&"}], ",", "1"}], "]"}]}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "+", 
         SuperscriptBox["#1", "4"]}], "&"}], ",", "1"}], "]"}]}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "+", 
         SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}]}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "+", 
         SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}]}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["3"]}]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["3"]}]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["3"]}]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["3"]}]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "+", 
         SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}]}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "+", 
         SuperscriptBox["#1", "4"]}], "&"}], ",", "3"}], "]"}]}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "+", 
         SuperscriptBox["#1", "4"]}], "&"}], ",", "2"}], "]"}]}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "+", 
         SuperscriptBox["#1", "4"]}], "&"}], ",", "2"}], "]"}]}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "-", 
         SuperscriptBox["#1", "2"], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["#1", "4"]}], "-", 
         SuperscriptBox["#1", "6"], "+", 
         SuperscriptBox["#1", "8"]}], "&"}], ",", "2"}], "]"}]}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "-", 
         SuperscriptBox["#1", "2"], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["#1", "4"]}], "-", 
         SuperscriptBox["#1", "6"], "+", 
         SuperscriptBox["#1", "8"]}], "&"}], ",", "3"}], "]"}]}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "-", 
         SuperscriptBox["#1", "2"], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["#1", "4"]}], "-", 
         SuperscriptBox["#1", "6"], "+", 
         SuperscriptBox["#1", "8"]}], "&"}], ",", "1"}], "]"}]}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "-", 
         SuperscriptBox["#1", "2"], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["#1", "4"]}], "-", 
         SuperscriptBox["#1", "6"], "+", 
         SuperscriptBox["#1", "8"]}], "&"}], ",", "4"}], "]"}]}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "-", 
         SuperscriptBox["#1", "2"], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["#1", "4"]}], "-", 
         SuperscriptBox["#1", "6"], "+", 
         SuperscriptBox["#1", "8"]}], "&"}], ",", "6"}], "]"}]}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "-", 
         SuperscriptBox["#1", "2"], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["#1", "4"]}], "-", 
         SuperscriptBox["#1", "6"], "+", 
         SuperscriptBox["#1", "8"]}], "&"}], ",", "7"}], "]"}]}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "-", 
         SuperscriptBox["#1", "2"], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["#1", "4"]}], "-", 
         SuperscriptBox["#1", "6"], "+", 
         SuperscriptBox["#1", "8"]}], "&"}], ",", "5"}], "]"}]}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "-", 
         SuperscriptBox["#1", "2"], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["#1", "4"]}], "-", 
         SuperscriptBox["#1", "6"], "+", 
         SuperscriptBox["#1", "8"]}], "&"}], ",", "8"}], "]"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.495765742313635*^9, 3.4957657501834183`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", "Ones", "]"}]], "Input",
 CellChangeTimes->{{3.495765753811112*^9, 3.495765755594324*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.7071067811865476`"}], "-", 
      RowBox[{"0.7071067811865476`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.7071067811865476`"}], "-", 
      RowBox[{"0.7071067811865476`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.7071067811865476`", "\[InvisibleSpace]", "+", 
      RowBox[{"0.7071067811865476`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.7071067811865476`", "\[InvisibleSpace]", "+", 
      RowBox[{"0.7071067811865476`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.5`"}], "-", 
      RowBox[{"0.8660254037844386`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.5`", "\[InvisibleSpace]", "+", 
      RowBox[{"0.8660254037844386`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.5`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.8660254037844386`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.5`"}], "+", 
      RowBox[{"0.8660254037844386`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.7071067811865476`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.7071067811865476`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.7071067811865476`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.7071067811865476`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.7071067811865476`"}], "+", 
      RowBox[{"0.7071067811865476`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.7071067811865476`"}], "+", 
      RowBox[{"0.7071067811865476`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"-", "0.6932054646237973`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", "0.6932054646237973`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"-", "1.4425737404460597`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", "1.4425737404460597`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.3310767234309782`"}], "+", 
      RowBox[{"0.9436038380603416`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.3310767234309782`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.9436038380603416`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.3310767234309782`"}], "-", 
      RowBox[{"0.9436038380603416`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.3310767234309782`", "\[InvisibleSpace]", "+", 
      RowBox[{"0.9436038380603416`", " ", "\[ImaginaryI]"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.495765756032655*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"RootReduce", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "-", 
        SuperscriptBox["#1", "2"], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["#1", "4"]}], "-", 
        SuperscriptBox["#1", "6"], "+", 
        SuperscriptBox["#1", "8"]}], "&"}], ",", "4"}], "]"}], ")"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "-", 
         SuperscriptBox["#1", "2"], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["#1", "4"]}], "-", 
         SuperscriptBox["#1", "6"], "+", 
         SuperscriptBox["#1", "8"]}], "&"}], ",", "4"}], "]"}], ")"}], "^", 
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4957657966385736`*^9, 3.495765843759964*^9}, {
  3.495765916408759*^9, 3.4957659688040047`*^9}}],

Cell[BoxData[
 RowBox[{"Root", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"2", "-", 
     RowBox[{"5", " ", 
      SuperscriptBox["#1", "2"]}], "+", 
     SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}]], "Output",
 CellChangeTimes->{{3.495765951463478*^9, 3.4957659693862543`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"2", "-", 
    RowBox[{"5", " ", 
     SuperscriptBox["#1", "2"]}], "+", 
    SuperscriptBox["#1", "4"]}], "&"}], "[", "x", "]"}]], "Input",
 CellChangeTimes->{{3.4957660078158283`*^9, 3.4957660083659573`*^9}}],

Cell[BoxData[
 RowBox[{"2", "-", 
  RowBox[{"5", " ", 
   SuperscriptBox["x", "2"]}], "+", 
  SuperscriptBox["x", "4"]}]], "Output",
 CellChangeTimes->{3.495766008808004*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MinimalPolynomial", "[", 
  RowBox[{
   SqrtBox[
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", 
       SqrtBox["17"]}], ")"}]}]], ",", "x"}], "]"}]], "Input",
 CellChangeTimes->{{3.495765976275178*^9, 3.495765987637694*^9}}],

Cell[BoxData[
 RowBox[{"2", "-", 
  RowBox[{"5", " ", 
   SuperscriptBox["x", "2"]}], "+", 
  SuperscriptBox["x", "4"]}]], "Output",
 CellChangeTimes->{3.495765987999359*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Zeroes", "=", 
  RowBox[{"RootReduce", "[", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["q", "6"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["q", "8"]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["q", "10"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["q", "12"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["q", "14"]}], "-", 
        SuperscriptBox["q", "20"]}], 
       SuperscriptBox["q", "10"]], "\[Equal]", "0"}], ",", "q"}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.495755998588657*^9, 3.495756002249229*^9}, {
  3.495756903325027*^9, 3.4957569347222137`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         SuperscriptBox["#1", "2"], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["#1", "4"]}], "-", 
         SuperscriptBox["#1", "6"], "-", 
         SuperscriptBox["#1", "8"], "+", 
         SuperscriptBox["#1", "10"]}], "&"}], ",", "1"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         SuperscriptBox["#1", "2"], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["#1", "4"]}], "-", 
         SuperscriptBox["#1", "6"], "-", 
         SuperscriptBox["#1", "8"], "+", 
         SuperscriptBox["#1", "10"]}], "&"}], ",", "2"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         SuperscriptBox["#1", "2"], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["#1", "4"]}], "-", 
         SuperscriptBox["#1", "6"], "-", 
         SuperscriptBox["#1", "8"], "+", 
         SuperscriptBox["#1", "10"]}], "&"}], ",", "6"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         SuperscriptBox["#1", "2"], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["#1", "4"]}], "-", 
         SuperscriptBox["#1", "6"], "-", 
         SuperscriptBox["#1", "8"], "+", 
         SuperscriptBox["#1", "10"]}], "&"}], ",", "7"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         SuperscriptBox["#1", "2"], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["#1", "4"]}], "-", 
         SuperscriptBox["#1", "6"], "-", 
         SuperscriptBox["#1", "8"], "+", 
         SuperscriptBox["#1", "10"]}], "&"}], ",", "5"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         SuperscriptBox["#1", "2"], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["#1", "4"]}], "-", 
         SuperscriptBox["#1", "6"], "-", 
         SuperscriptBox["#1", "8"], "+", 
         SuperscriptBox["#1", "10"]}], "&"}], ",", "8"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         SuperscriptBox["#1", "2"], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["#1", "4"]}], "-", 
         SuperscriptBox["#1", "6"], "-", 
         SuperscriptBox["#1", "8"], "+", 
         SuperscriptBox["#1", "10"]}], "&"}], ",", "4"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         SuperscriptBox["#1", "2"], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["#1", "4"]}], "-", 
         SuperscriptBox["#1", "6"], "-", 
         SuperscriptBox["#1", "8"], "+", 
         SuperscriptBox["#1", "10"]}], "&"}], ",", "9"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         SuperscriptBox["#1", "2"], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["#1", "4"]}], "-", 
         SuperscriptBox["#1", "6"], "-", 
         SuperscriptBox["#1", "8"], "+", 
         SuperscriptBox["#1", "10"]}], "&"}], ",", "3"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         SuperscriptBox["#1", "2"], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["#1", "4"]}], "-", 
         SuperscriptBox["#1", "6"], "-", 
         SuperscriptBox["#1", "8"], "+", 
         SuperscriptBox["#1", "10"]}], "&"}], ",", "10"}], "]"}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["#1", "2"], "+", 
         SuperscriptBox["#1", "4"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["#1", "6"]}], "+", 
         SuperscriptBox["#1", "8"], "+", 
         SuperscriptBox["#1", "10"]}], "&"}], ",", "1"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["#1", "2"], "+", 
         SuperscriptBox["#1", "4"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["#1", "6"]}], "+", 
         SuperscriptBox["#1", "8"], "+", 
         SuperscriptBox["#1", "10"]}], "&"}], ",", "2"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["#1", "2"], "+", 
         SuperscriptBox["#1", "4"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["#1", "6"]}], "+", 
         SuperscriptBox["#1", "8"], "+", 
         SuperscriptBox["#1", "10"]}], "&"}], ",", "6"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["#1", "2"], "+", 
         SuperscriptBox["#1", "4"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["#1", "6"]}], "+", 
         SuperscriptBox["#1", "8"], "+", 
         SuperscriptBox["#1", "10"]}], "&"}], ",", "7"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["#1", "2"], "+", 
         SuperscriptBox["#1", "4"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["#1", "6"]}], "+", 
         SuperscriptBox["#1", "8"], "+", 
         SuperscriptBox["#1", "10"]}], "&"}], ",", "5"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["#1", "2"], "+", 
         SuperscriptBox["#1", "4"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["#1", "6"]}], "+", 
         SuperscriptBox["#1", "8"], "+", 
         SuperscriptBox["#1", "10"]}], "&"}], ",", "8"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["#1", "2"], "+", 
         SuperscriptBox["#1", "4"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["#1", "6"]}], "+", 
         SuperscriptBox["#1", "8"], "+", 
         SuperscriptBox["#1", "10"]}], "&"}], ",", "4"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["#1", "2"], "+", 
         SuperscriptBox["#1", "4"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["#1", "6"]}], "+", 
         SuperscriptBox["#1", "8"], "+", 
         SuperscriptBox["#1", "10"]}], "&"}], ",", "9"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["#1", "2"], "+", 
         SuperscriptBox["#1", "4"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["#1", "6"]}], "+", 
         SuperscriptBox["#1", "8"], "+", 
         SuperscriptBox["#1", "10"]}], "&"}], ",", "3"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["#1", "2"], "+", 
         SuperscriptBox["#1", "4"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["#1", "6"]}], "+", 
         SuperscriptBox["#1", "8"], "+", 
         SuperscriptBox["#1", "10"]}], "&"}], ",", "10"}], "]"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.495756003290575*^9, {3.495756905581118*^9, 3.4957569354239187`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", "Zeroes", "]"}]], "Input",
 CellChangeTimes->{{3.495756936821114*^9, 3.4957569395197563`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"-", "1.447172889375369`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", "1.447172889375369`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.36741347856933165`"}], "+", 
      RowBox[{"0.8494959490617501`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.36741347856933165`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.8494959490617501`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.36741347856933165`"}], "-", 
      RowBox[{"0.8494959490617501`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.36741347856933165`", "\[InvisibleSpace]", "+", 
      RowBox[{"0.8494959490617501`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.6504392745292852`"}], "+", 
      RowBox[{"0.6193345077450497`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.6504392745292852`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.6193345077450497`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.6504392745292852`"}], "-", 
      RowBox[{"0.6193345077450497`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.6504392745292852`", "\[InvisibleSpace]", "+", 
      RowBox[{"0.6193345077450497`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"-", "0.6910024416167868`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", "0.6910024416167868`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.4289026669089627`"}], "+", 
      RowBox[{"0.9916649751111164`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.4289026669089627`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.9916649751111164`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.4289026669089627`"}], "-", 
      RowBox[{"0.9916649751111164`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.4289026669089627`", "\[InvisibleSpace]", "+", 
      RowBox[{"0.9916649751111164`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.8063498555740007`"}], "+", 
      RowBox[{"0.7677892624697754`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.8063498555740007`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.7677892624697754`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.8063498555740007`"}], "-", 
      RowBox[{"0.7677892624697754`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.8063498555740007`", "\[InvisibleSpace]", "+", 
      RowBox[{"0.7677892624697754`", " ", "\[ImaginaryI]"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.4957569402477627`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", "qHA", "]"}]], "Input",
 CellChangeTimes->{{3.495756011684417*^9, 3.495756017675901*^9}}],

Cell[BoxData["1.4425737404460597`"], "Output",
 CellChangeTimes->{{3.495756013619356*^9, 3.495756018074441*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Foot", "[", 
   RowBox[{"g_GradedBigraph", ",", "m_", ",", "n_"}], "]"}], ":=", 
  RowBox[{"GradedBigraph", " ", "@@", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "m"}], "}"}]}], "]"}], "~", "Join", "~", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "1", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}], "}"}]}], "}"}], "~", "Join", "~", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}], "~", "Join", "~", 
     RowBox[{"(", 
      RowBox[{"List", " ", "@@", " ", "g"}], ")"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.495756112242976*^9, 3.495756147764126*^9}, {
  3.495756306041257*^9, 3.4957563937127934`*^9}, {3.495756426490574*^9, 
  3.4957564653771687`*^9}, {3.4957565317255707`*^9, 3.4957565880618343`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Foot", "[", 
  RowBox[{"HaagerupAsaedaBigraph", ",", "2", ",", "3"}], "]"}]], "Input",
 CellChangeTimes->{{3.495756397454606*^9, 3.495756406205579*^9}, {
  3.495756596618832*^9, 3.495756599304158*^9}}],

Cell[BoxData[
 RowBox[{"GradedBigraph", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"{", "1", "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", "1", "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "1", "}"}], ",", 
     RowBox[{"{", "1", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"1", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", "1", "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", "1", "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", "1", "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", "1", "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", "1", "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", "1", "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", "1", "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", "1", "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "1", "}"}], ",", 
     RowBox[{"{", "1", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"1", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", "1", "}"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{{3.495756406595076*^9, 3.4957564667435617`*^9}, {
  3.49575659304106*^9, 3.49575659971622*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DisplayBigraph", "[", 
  RowBox[{"Foot", "[", 
   RowBox[{"HaagerupAsaedaBigraph", ",", "6", ",", "3"}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.495756442336925*^9, 3.4957564775350513`*^9}, {
  3.495756603729884*^9, 3.49575660920866*^9}}],

Cell[BoxData[
 GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
    PointBox[{4, 1}], PointBox[{5, 1}], PointBox[{6, 1}], 
    PointBox[{7, 1}], {PointBox[{8, 0}], PointBox[{8, 2}]}, PointBox[{9, 1}], 
    PointBox[{10, 1}], PointBox[{11, 1}], PointBox[{12, 1}], 
    PointBox[{13, 1}], PointBox[{14, 1}], PointBox[{15, 1}], 
    PointBox[{16, 1}], 
    PointBox[{17, 1}], {PointBox[{18, 0}], PointBox[{18, 2}]}, {
     PointBox[{19, 0}], PointBox[{19, 2}]}, {PointBox[{20, -1}], 
     PointBox[{20, 1}], PointBox[{20, 3}]}, PointBox[{21, 1}], 
    PointBox[{22, 1}]}, {LineBox[{{1, 1}, {2, 1}}], LineBox[{{2, 1}, {3, 1}}],
     LineBox[{{3, 1}, {4, 1}}], LineBox[{{4, 1}, {5, 1}}], 
    LineBox[{{5, 1}, {6, 1}}], 
    LineBox[{{6, 1}, {7, 1}}], {LineBox[{{7, 1}, {8, 0}}], 
     LineBox[{{7, 1}, {8, 2}}]}, {LineBox[{{8, 0}, {9, 1}}], {}}, 
    LineBox[{{9, 1}, {10, 1}}], LineBox[{{10, 1}, {11, 1}}], 
    LineBox[{{11, 1}, {12, 1}}], LineBox[{{12, 1}, {13, 1}}], 
    LineBox[{{13, 1}, {14, 1}}], LineBox[{{14, 1}, {15, 1}}], 
    LineBox[{{15, 1}, {16, 1}}], 
    LineBox[{{16, 1}, {17, 1}}], {LineBox[{{17, 1}, {18, 0}}], 
     LineBox[{{17, 1}, {18, 2}}]}, {{LineBox[{{18, 0}, {19, 0}}], {}}, {{}, 
      LineBox[{{18, 2}, {19, 2}}]}}, {{
      LineBox[{{19, 0}, {20, -1}}], {}, {}}, {{}, LineBox[{{19, 2}, {20, 1}}],
       LineBox[{{19, 2}, {20, 3}}]}}, {LineBox[{{20, -1}, {21, 1}}], {}, {}}, 
    LineBox[{{21, 1}, {22, 
     1}}]}, {{}, {}, {}, {}, {}, {}, {{}, {}}, {{}, {}}, {}, {}, {}, {}, {}, \
{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{{}, {}, {}}, {{}, {}, {}}}, \
{{}, {}, {}}, {}}}]], "Output",
 CellChangeTimes->{{3.495756420194459*^9, 3.495756477959744*^9}, {
  3.4957566047732077`*^9, 3.495756609617269*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Root", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "-", 
      SuperscriptBox["#1", "2"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["#1", "4"]}], "-", 
      SuperscriptBox["#1", "6"], "-", 
      SuperscriptBox["#1", "8"], "+", 
      SuperscriptBox["#1", "10"]}], "&"}], ",", "2"}], "]"}], "<", 
  RowBox[{"qFromd", "[", 
   RowBox[{"DimensionOfGenerator", "[", 
    RowBox[{"Foot", "[", 
     RowBox[{"HaagerupAsaedaBigraph", ",", "5", ",", "8"}], "]"}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.495756487666803*^9, 3.495756504480303*^9}, {
  3.495756613994206*^9, 3.495756669001917*^9}, {3.4957567313781977`*^9, 
  3.495756816396286*^9}, {3.495756869881847*^9, 3.4957568760382*^9}, {
  3.495756956360664*^9, 3.4957569849569397`*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.4957564992983637`*^9, 3.495756505005558*^9}, {
   3.495756615474946*^9, 3.4957566396486673`*^9}, {3.495756729268354*^9, 
   3.4957568122916803`*^9}, 3.495756854237689*^9, 3.495756895821186*^9, {
   3.4957569770543127`*^9, 3.495757005222974*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"dFromEquation", "=", 
  RowBox[{"RootReduce", "[", 
   RowBox[{
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        SuperscriptBox["#1", "2"], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["#1", "4"]}], "-", 
        SuperscriptBox["#1", "6"], "-", 
        SuperscriptBox["#1", "8"], "+", 
        SuperscriptBox["#1", "10"]}], "&"}], ",", "2"}], "]"}], "+", 
    RowBox[{
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         SuperscriptBox["#1", "2"], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["#1", "4"]}], "-", 
         SuperscriptBox["#1", "6"], "-", 
         SuperscriptBox["#1", "8"], "+", 
         SuperscriptBox["#1", "10"]}], "&"}], ",", "2"}], "]"}], "^", 
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", "dFromEquation", "]"}]}], "Input",
 CellChangeTimes->{{3.495757082534741*^9, 3.495757104375679*^9}, {
  3.495757176541525*^9, 3.495757177075197*^9}, {3.4957660460465097`*^9, 
  3.495766065739843*^9}}],

Cell[BoxData[
 RowBox[{"Root", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", "9"}], "+", 
     RowBox[{"36", " ", 
      SuperscriptBox["#1", "2"]}], "-", 
     RowBox[{"54", " ", 
      SuperscriptBox["#1", "4"]}], "+", 
     RowBox[{"35", " ", 
      SuperscriptBox["#1", "6"]}], "-", 
     RowBox[{"10", " ", 
      SuperscriptBox["#1", "8"]}], "+", 
     SuperscriptBox["#1", "10"]}], "&"}], ",", "2"}], "]"}]], "Output",
 CellChangeTimes->{
  3.495757179240552*^9, {3.495766050899303*^9, 3.495766066518578*^9}}],

Cell[BoxData["2.138175330992156`"], "Output",
 CellChangeTimes->{
  3.495757179240552*^9, {3.495766050899303*^9, 3.49576606652046*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["2.138175330992156`"], "Input"],

Cell[BoxData["2.138175330992156`"], "Output",
 CellChangeTimes->{3.495757244871973*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"foo", "=", 
   RowBox[{"DimensionOfGenerator", "[", 
    RowBox[{"Foot", "[", 
     RowBox[{"HaagerupAsaedaBigraph", ",", "8", ",", "100"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", "foo", "]"}], "\[IndentingNewLine]", 
 RowBox[{"foo", ">", "dFromEquation"}]}], "Input",
 CellChangeTimes->{{3.495757027216516*^9, 3.495757028218668*^9}, {
  3.495757116303605*^9, 3.495757219136221*^9}}],

Cell[BoxData["2.138175330992156`"], "Output",
 CellChangeTimes->{{3.4957571104403057`*^9, 3.495757137639677*^9}, {
  3.49575718670267*^9, 3.495757227848825*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.4957571104403057`*^9, 3.495757137639677*^9}, {
  3.49575718670267*^9, 3.495757227850737*^9}}]
}, Open  ]],

Cell[BoxData["2.138175330992156`"], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DisplayBigraph", "[", 
  RowBox[{"Translate", "[", 
   RowBox[{"HaagerupAsaedaBigraph", ",", "3"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.495765094986289*^9, 3.495765117262936*^9}, {
  3.4957652139081783`*^9, 3.495765255907688*^9}}],

Cell[BoxData[
 GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
    PointBox[{4, 1}], PointBox[{5, 1}], PointBox[{6, 1}], PointBox[{7, 1}], 
    PointBox[{8, 1}], 
    PointBox[{9, 1}], {PointBox[{10, 0}], PointBox[{10, 2}]}, {
     PointBox[{11, 0}], PointBox[{11, 2}]}, {PointBox[{12, -1}], 
     PointBox[{12, 1}], PointBox[{12, 3}]}, PointBox[{13, 1}], 
    PointBox[{14, 1}]}, {LineBox[{{1, 1}, {2, 1}}], LineBox[{{2, 1}, {3, 1}}],
     LineBox[{{3, 1}, {4, 1}}], LineBox[{{4, 1}, {5, 1}}], 
    LineBox[{{5, 1}, {6, 1}}], LineBox[{{6, 1}, {7, 1}}], 
    LineBox[{{7, 1}, {8, 1}}], 
    LineBox[{{8, 1}, {9, 1}}], {LineBox[{{9, 1}, {10, 0}}], 
     LineBox[{{9, 1}, {10, 2}}]}, {{LineBox[{{10, 0}, {11, 0}}], {}}, {{}, 
      LineBox[{{10, 2}, {11, 2}}]}}, {{
      LineBox[{{11, 0}, {12, -1}}], {}, {}}, {{}, LineBox[{{11, 2}, {12, 1}}],
       LineBox[{{11, 2}, {12, 3}}]}}, {LineBox[{{12, -1}, {13, 1}}], {}, {}}, 
    LineBox[{{13, 1}, {14, 
     1}}]}, {{}, {}, {}, {}, {}, {}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, \
{{{}, {}, {}}, {{}, {}, {}}}, {{}, {}, {}}, {}}}]], "Output",
 CellChangeTimes->{{3.495765108340682*^9, 3.4957651179427223`*^9}, {
  3.495765226159725*^9, 3.495765256318178*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DimensionOfGenerator", "[", 
  RowBox[{"Translate", "[", 
   RowBox[{"HaagerupAsaedaBigraph", ",", "0"}], "]"}], "]"}]], "Input"],

Cell[BoxData[
 SqrtBox[
  RowBox[{
   FractionBox["5", "2"], "+", 
   FractionBox[
    SqrtBox["17"], "2"]}]]], "Output",
 CellChangeTimes->{3.495765870523376*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{"DimensionOfGenerator", "[", 
   RowBox[{"Translate", "[", 
    RowBox[{"HaagerupAsaedaBigraph", ",", "0"}], "]"}], "]"}], "]"}]], "Input",\

 CellChangeTimes->{{3.495765268980422*^9, 3.49576526922034*^9}}],

Cell[BoxData["2.135779205069857`"], "Output",
 CellChangeTimes->{3.4957652696148243`*^9}]
}, Open  ]],

Cell[BoxData["2.135779205069857`"], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{"DimensionOfGenerator", "[", 
   RowBox[{"Translate", "[", 
    RowBox[{"HaagerupAsaedaBigraph", ",", "100"}], "]"}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.495765177837612*^9, 3.4957651952820787`*^9}, {
  3.495765239212469*^9, 3.4957652532924356`*^9}, {3.495765292589707*^9, 
  3.4957653241917057`*^9}}],

Cell[BoxData["2.138175330992156`"], "Output",
 CellChangeTimes->{
  3.495765196622547*^9, 3.495765242551292*^9, {3.495765276675763*^9, 
   3.495765330060472*^9}}]
}, Open  ]],

Cell[BoxData["2.138175330992156`"], "Input"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"DisplayBigraph", "[", 
  RowBox[{"Foot", "[", 
   RowBox[{"HaagerupAsaedaBigraph", ",", "1", ",", "20"}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{"DimensionOfGenerator", "[", 
   RowBox[{"Foot", "[", 
    RowBox[{"HaagerupAsaedaBigraph", ",", "1", ",", "100"}], "]"}], "]"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.495765439737464*^9, 3.495765573240438*^9}}],

Cell[BoxData[
 GraphicsBox[{{PointBox[{1, 1}], 
    PointBox[{2, 1}], {PointBox[{3, 0}], PointBox[{3, 2}]}, PointBox[{4, 1}], 
    PointBox[{5, 1}], PointBox[{6, 1}], PointBox[{7, 1}], PointBox[{8, 1}], 
    PointBox[{9, 1}], PointBox[{10, 1}], PointBox[{11, 1}], PointBox[{12, 1}],
     PointBox[{13, 1}], PointBox[{14, 1}], PointBox[{15, 1}], 
    PointBox[{16, 1}], PointBox[{17, 1}], PointBox[{18, 1}], 
    PointBox[{19, 1}], PointBox[{20, 1}], PointBox[{21, 1}], 
    PointBox[{22, 1}], PointBox[{23, 1}], PointBox[{24, 1}], 
    PointBox[{25, 1}], PointBox[{26, 1}], PointBox[{27, 1}], 
    PointBox[{28, 1}], 
    PointBox[{29, 1}], {PointBox[{30, 0}], PointBox[{30, 2}]}, {
     PointBox[{31, 0}], PointBox[{31, 2}]}, {PointBox[{32, -1}], 
     PointBox[{32, 1}], PointBox[{32, 3}]}, PointBox[{33, 1}], 
    PointBox[{34, 1}]}, {
    LineBox[{{1, 1}, {2, 1}}], {LineBox[{{2, 1}, {3, 0}}], 
     LineBox[{{2, 1}, {3, 2}}]}, {LineBox[{{3, 0}, {4, 1}}], {}}, 
    LineBox[{{4, 1}, {5, 1}}], LineBox[{{5, 1}, {6, 1}}], 
    LineBox[{{6, 1}, {7, 1}}], LineBox[{{7, 1}, {8, 1}}], 
    LineBox[{{8, 1}, {9, 1}}], LineBox[{{9, 1}, {10, 1}}], 
    LineBox[{{10, 1}, {11, 1}}], LineBox[{{11, 1}, {12, 1}}], 
    LineBox[{{12, 1}, {13, 1}}], LineBox[{{13, 1}, {14, 1}}], 
    LineBox[{{14, 1}, {15, 1}}], LineBox[{{15, 1}, {16, 1}}], 
    LineBox[{{16, 1}, {17, 1}}], LineBox[{{17, 1}, {18, 1}}], 
    LineBox[{{18, 1}, {19, 1}}], LineBox[{{19, 1}, {20, 1}}], 
    LineBox[{{20, 1}, {21, 1}}], LineBox[{{21, 1}, {22, 1}}], 
    LineBox[{{22, 1}, {23, 1}}], LineBox[{{23, 1}, {24, 1}}], 
    LineBox[{{24, 1}, {25, 1}}], LineBox[{{25, 1}, {26, 1}}], 
    LineBox[{{26, 1}, {27, 1}}], LineBox[{{27, 1}, {28, 1}}], 
    LineBox[{{28, 1}, {29, 1}}], {LineBox[{{29, 1}, {30, 0}}], 
     LineBox[{{29, 1}, {30, 2}}]}, {{LineBox[{{30, 0}, {31, 0}}], {}}, {{}, 
      LineBox[{{30, 2}, {31, 2}}]}}, {{
      LineBox[{{31, 0}, {32, -1}}], {}, {}}, {{}, LineBox[{{31, 2}, {32, 1}}],
       LineBox[{{31, 2}, {32, 3}}]}}, {LineBox[{{32, -1}, {33, 1}}], {}, {}}, 
    LineBox[{{33, 1}, {34, 
     1}}]}, {{}, {{}, {}}, {{}, {}}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {{}, {}}, {{{}, \
{}}, {{}, {}}}, {{{}, {}, {}}, {{}, {}, {}}}, {{}, {}, {}}, {}}}]], "Output",
 CellChangeTimes->{{3.495765458781293*^9, 3.4957655500939198`*^9}, 
   3.495765582726214*^9}],

Cell[BoxData["2.138175330992156`"], "Output",
 CellChangeTimes->{{3.495765458781293*^9, 3.4957655500939198`*^9}, 
   3.495765589296961*^9}]
}, Open  ]],

Cell[BoxData["2.138175330992156`"], "Input"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.496069611943941*^9, 3.496069612091758*^9}}],

Cell["Try to kill Asaeda-Haagerup using quadratic tangles:", "Text",
 CellChangeTimes->{{3.496068784305456*^9, 3.496068793072316*^9}, 
   3.49606961073573*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r", "=", 
  RowBox[{"Together", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"qI", "[", 
       RowBox[{"q", ",", "5"}], "]"}], "+", "1"}], ")"}], "/", 
    RowBox[{"qI", "[", 
     RowBox[{"q", ",", "5"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.4960688240920467`*^9, 3.496068899499852*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"1", "+", 
   SuperscriptBox["q", "2"], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "4"]}], "+", 
   SuperscriptBox["q", "6"], "+", 
   SuperscriptBox["q", "8"]}], 
  RowBox[{"1", "+", 
   SuperscriptBox["q", "2"], "+", 
   SuperscriptBox["q", "4"], "+", 
   SuperscriptBox["q", "6"], "+", 
   SuperscriptBox["q", "8"]}]]], "Output",
 CellChangeTimes->{{3.496068860128468*^9, 3.496068868276144*^9}, 
   3.4960688998779287`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NAHq", "[", "0", "]"}]], "Input",
 CellChangeTimes->{{3.496069095281926*^9, 3.496069128163042*^9}}],

Cell[BoxData["1.4425737404460597`"], "Output",
 CellChangeTimes->{{3.49606912140586*^9, 3.4960691285309687`*^9}}]
}, Open  ]],

Cell["Positive Omega Inequality:", "Text",
 CellChangeTimes->{{3.496069620071357*^9, 3.4960696245969143`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Factor", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Together", "[", 
       RowBox[{"r", "+", 
        RowBox[{"r", "^", 
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}]}]}], "]"}], "-", "2"}], ")"}], 
    RowBox[{"qI", "[", 
     RowBox[{"q", ",", "n"}], "]"}], 
    RowBox[{"qI", "[", 
     RowBox[{"q", ",", 
      RowBox[{"n", "+", "2"}]}], "]"}]}], "-", "4"}], "]"}]], "Input"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["q", 
    RowBox[{
     RowBox[{"-", "2"}], " ", "n"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["q", "4"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "n"]}], "+", 
     SuperscriptBox["q", 
      RowBox[{"4", "+", "n"}]], "-", 
     SuperscriptBox["q", 
      RowBox[{"6", "+", "n"}]], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", 
       RowBox[{"10", "+", "n"}]]}], "+", 
     SuperscriptBox["q", 
      RowBox[{"6", "+", 
       RowBox[{"2", " ", "n"}]}]]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["q", "4"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "n"]}], "-", 
     SuperscriptBox["q", 
      RowBox[{"4", "+", "n"}]], "+", 
     SuperscriptBox["q", 
      RowBox[{"6", "+", "n"}]], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", 
       RowBox[{"10", "+", "n"}]]}], "+", 
     SuperscriptBox["q", 
      RowBox[{"6", "+", 
       RowBox[{"2", " ", "n"}]}]]}], ")"}]}], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "-", "q", "+", 
     SuperscriptBox["q", "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "q", "+", 
     SuperscriptBox["q", "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox["q", "4"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "-", "q", "+", 
     SuperscriptBox["q", "2"], "-", 
     SuperscriptBox["q", "3"], "+", 
     SuperscriptBox["q", "4"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "q", "+", 
     SuperscriptBox["q", "2"], "+", 
     SuperscriptBox["q", "3"], "+", 
     SuperscriptBox["q", "4"]}], ")"}]}]]], "Output",
 CellChangeTimes->{3.496071977921712*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TeXForm", "[", 
  RowBox[{"Factor", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Together", "[", 
        RowBox[{"r", "+", 
         RowBox[{"r", "^", 
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}]}]}], "]"}], "-", "2"}], ")"}], 
     RowBox[{"qI", "[", 
      RowBox[{"q", ",", "n"}], "]"}], 
     RowBox[{"qI", "[", 
      RowBox[{"q", ",", 
       RowBox[{"n", "+", "2"}]}], "]"}]}], "-", "4"}], "]"}], "]"}]], "Input",\

 CellChangeTimes->{{3.49606892689559*^9, 3.496068936969512*^9}, {
  3.4960690092791367`*^9, 3.4960690564281893`*^9}, {3.4960711872494297`*^9, 
  3.4960712061805773`*^9}}],

Cell["\<\
\\frac{q^{-2 n} \\left(q^{n+4}-q^{n+6}-2 q^{n+10}+q^{2 n+6}+2 q^n-q^4\\right) \
\\left(-q^{n+4}+q^{n+6}+2 q^{n+10}+q^{2
   n+6}-2 q^n-q^4\\right)}{(q-1)^2 (q+1)^2 \\left(q^2-q+1\\right) \
\\left(q^2+q+1\\right) \\left(q^4+1\\right)
   \\left(q^4-q^3+q^2-q+1\\right) \\left(q^4+q^3+q^2+q+1\\right)}\
\>", "Output",
 CellChangeTimes->{
  3.496068937591249*^9, {3.496069038316434*^9, 3.49606905720261*^9}, {
   3.496071202284543*^9, 3.496071206763328*^9}}]
}, Open  ]],

Cell[TextData[{
 "All terms are positive except possibly ",
 Cell[BoxData[
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["q", "4"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "n"]}], "+", 
    SuperscriptBox["q", 
     RowBox[{"4", "+", "n"}]], "-", 
    SuperscriptBox["q", 
     RowBox[{"6", "+", "n"}]], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", 
      RowBox[{"10", "+", "n"}]]}], "+", 
    SuperscriptBox["q", 
     RowBox[{"6", "+", 
      RowBox[{"2", " ", "n"}]}]]}], ")"}]],
  CellChangeTimes->{
   3.496068937591249*^9, {3.496069038316434*^9, 3.49606905720261*^9}}],
 " and ",
 Cell[BoxData[
  RowBox[{" ", 
   RowBox[{"(", 
    RowBox[{"1", "-", "q", "+", 
     SuperscriptBox["q", "2"], "-", 
     SuperscriptBox["q", "3"], "+", 
     SuperscriptBox["q", "4"]}], ")"}], " "}]],
  CellChangeTimes->{
   3.496068937591249*^9, {3.496069038316434*^9, 3.49606905720261*^9}}]
}], "Text",
 CellChangeTimes->{{3.496069629357024*^9, 3.496069654166173*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSolve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "-", "q", "+", 
     SuperscriptBox["q", "2"], "-", 
     SuperscriptBox["q", "3"], "+", 
     SuperscriptBox["q", "4"]}], "\[Equal]", "0"}], ",", "q"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.496069199087861*^9, 3.496069203657922*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.30901699437494745`"}], "-", 
      RowBox[{"0.9510565162951536`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.30901699437494745`"}], "+", 
      RowBox[{"0.9510565162951536`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.8090169943749475`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.5877852522924731`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.8090169943749475`", "\[InvisibleSpace]", "+", 
      RowBox[{"0.5877852522924731`", " ", "\[ImaginaryI]"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.4960692043623543`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"1", "-", "q", "+", 
    SuperscriptBox["q", "2"], "-", 
    SuperscriptBox["q", "3"], "+", 
    SuperscriptBox["q", "4"]}], ",", 
   RowBox[{"{", 
    RowBox[{"q", ",", "1.44", ",", "1.46"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{3.496069190748494*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwV0X001XccB/C7WL8v1911RIk0t1bH9ZSnRJbvJ1luHu66t4jcHY5OinQz
ydixWDo3WW02dE0PS6mm58JZkse0VstDWGuaaEaZNW3Jp4u0T398zue8/vo8
vGVx29Qbp4lEojCqN13XX5+8zBT5y5TamnWFAmTUqnpXkNN9wxclk5P0/WHB
5Loi4+O5ZHWI4LSO3Cw9nVdNtqtQDiSTtWLzaNsiASp39USVkd1dFaJe8h+y
iQCxGPmWvQmaeL0A/rHeVr+RH/6yPXpHiQCJFVVReglyy6BfI6xLBbAcSxT7
SGn+pW2hoacE8NlxKL/dHHlQf3dB3DkB7t6+V/WFBfLcTCyYqhDgsTRIIbdE
7qiIXux0VYAUp4ZPh6yQP64cfNDTIMAnOVXZpbOQB/Sq/0u5KcD47b7nfrOR
D1g1K4tbBPj3iaVgsEHe9NVNaWCXAPFjO/cUz0E+2Rn5JKtbgHDY+GDRXOQ2
4p7Ow30CVMeubRt6F7nDdefPAx4LUJKc4aaTITcyDP6d9lSAkYhT7h/MR24/
Q7rJY1SA+gzV9Mn3kL9TG2TRPi6A2T53RdFC8q5k+1ciBq2pNo4qB+RK5/JD
lwQGkjDfjBE58u5I/7AXEgaNE7GbLzoh/2vf3OoGSwYjg8ZOCS7Id18/7am1
ZXCw8eF640XIWWW87rSMQU1Ko2OTG3LTtJZRrQODqBndm+I8kI8aUs2aXBl8
/EybPu6J/GLwcNeYF4Op42byqsXIY+d5z6r0Y8CC+laqlyA/GnXl+9fLGega
rhlb+CIv/yHtrS4Fg6w0qwO3liKvHNbK8z5kMGZbVrjhfeTZUt/A1nAGj/R+
nvb+lM/wPd1BDYNVRia8niMP9vDbPxbHwPmMem7EcuSq103GngkMcuQnDktX
IBd1ZE4zbGMQqXfJOxOIvCapLiE0jUHpg7qZiSuRW5TcKJN/xmCzVGcuViD3
vfx0dmEOg/KsWz3HV9G/7+/t6d3LIOZHq5CYEOQRsuldVfkMvpnUL3gVitwt
u6LcWs9gqcn8o7VK5KmuWtH0Iww0asd/dqxG/nV2eHNXGYPJvE3l5mrk3uZ2
pm5nGJiXnDNuXYMcU7I8Zl5mcKxY3rI1HHlBiv+53CsMznfKEt5eh9wpf773
73UMXAfmnaiPRH5E8lxUc4PuHYxSatYjzzpraFpwh8F31pi9gfxn24WtAWSL
kMKKRHL7xt3WMWS80GqdQT4wlKstJjdlrOgvIruseW0rbqE8JS7pbWRRY2nm
M7LOS3QsIJruO1i7tqaNgSH+cNcq8iGfAKP75KRvlwoqsk/IwKVRsmoqNSmG
HNiuk7q2M5jz05B3JtlOs+TOUXJFdOfPVWTNfmWI7i6DhV8mT10j79lzdeIY
ubhB4t5Mdn4ZeLaevHOB4kAHWbmsSmIgB49cix15s0+UUceWDga1svUFY+ST
Jhtycslua/HGK/Jy90deJ8hW1e5OZhrkikGf4ofk3OHWj2aQH223CJ4gj9sl
5duQn6abTs7qZLB1tcl1Gbnwhf15L3LfrpMvHMj9Q+GxKvL/jmEsuw==
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{1.44, 2.96},
  PlotRange->{{1.44, 1.46}, {2.9474329631033207`, 3.1031825567454105`}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{3.496069191327241*^9}]
}, Open  ]],

Cell[TextData[{
 "The term ",
 Cell[BoxData[
  RowBox[{" ", 
   RowBox[{"(", 
    RowBox[{"1", "-", "q", "+", 
     SuperscriptBox["q", "2"], "-", 
     SuperscriptBox["q", "3"], "+", 
     SuperscriptBox["q", "4"]}], ")"}], " "}]],
  CellChangeTimes->{
   3.496068937591249*^9, {3.496069038316434*^9, 3.49606905720261*^9}}],
 " is always positive. "
}], "Text",
 CellChangeTimes->{{3.4960696603839903`*^9, 3.496069678358466*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSolve", "[", 
  RowBox[{
   RowBox[{"2", "+", 
    SuperscriptBox["q", "4"], "-", 
    SuperscriptBox["q", "6"], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "10"]}], "+", 
    SuperscriptBox["q", 
     RowBox[{"6", "+", " ", "7"}]]}], " ", "\[Equal]", "0"}], "]"}]], "Input",\

 CellChangeTimes->{{3.496072078862071*^9, 3.49607209254563*^9}, {
  3.4960722241725683`*^9, 3.496072225563458*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"-", "0.9662118777333787`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.8246768418320559`"}], "-", 
      RowBox[{"0.6030205567472989`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.8246768418320559`"}], "+", 
      RowBox[{"0.6030205567472989`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.5547608059631264`"}], "-", 
      RowBox[{"0.9950764943031659`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.5547608059631264`"}], "+", 
      RowBox[{"0.9950764943031659`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.4127542616247483`"}], "-", 
      RowBox[{"1.065575044137084`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.4127542616247483`"}], "+", 
      RowBox[{"1.065575044137084`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.37835458183660703`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.8845599219290075`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.37835458183660703`", "\[InvisibleSpace]", "+", 
      RowBox[{"0.8845599219290075`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.7274048610110888`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.6314951451821615`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.7274048610110888`", "\[InvisibleSpace]", "+", 
      RowBox[{"0.6314951451821615`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", "1.096031639729025`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", "1.243045171148823`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{3.496072093012895*^9, 3.49607222605301*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"2", "+", 
    SuperscriptBox["q", "4"], "-", 
    SuperscriptBox["q", "6"], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "10"]}], "+", 
    SuperscriptBox["q", 
     RowBox[{"6", "+", " ", "7"}]]}], ",", 
   RowBox[{"{", 
    RowBox[{"q", ",", "1.44", ",", "1.46"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4960721082228937`*^9, 3.496072112291244*^9}, {
  3.496072219156231*^9, 3.496072219492889*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwV0n801WccB3CVmNBFmPlVt+bOdd1FQl3q+dzvj8evmGsRUqxOhZC1al0h
0Whlm8UNqVSXOk1bnYM25edVFltIcjZWlFKa0WbuM+KePf3xnOe8zudzzvP+
nM8j3LYnbMd8PT29YHre3rnDTanrFhHUc/vIV/nFclA2KAZZ6o5Xhm5j1EnF
w8GB1Hsr3HqDSuQQFmQo2URd8SpBaFwqB4fqkOep1PEJ6V1fnpZDTfajqArq
VfGitLyzcngqfMMYGxM07vKT0VG1HNbHeVn9Tj2jL1ySfU0OidW1UcWmBHXW
SaWl7XKw1CYarxEQNOu147z5Uzms2X+moNuMoDG+Kks8I4f7HX21JywIkln3
3kiwZOCFwM9fbElQ7vSykIVSBvZKmtNGrQhKu+/U0enHwOc5tVkX3iUIe62W
yLYxMNMxNOnzHs2vGmuYSWPg75eWhtO2BIUm26HXKgZ2ajPzSuwJOhr+rMv7
GgPhsGNgpSNBeo0D8+zuMlAXt7FrdClB8FGLuWyYgdOpSrdcIUFmIkdB5SwD
ExGX3fkVBCXtEZcrbFhoUioMZt8naGvs1sgzHiyY5Lv7q0QEWWsn1a7BLHTu
s3VROBN082jbrYUJLJgGr1VOiAmKG2+TCnNYaHkTF39dQtCxEXP2RDkLEyP6
kgQpQSNZRenf3mKhrOVxtP5KggxCFxQ8eMjCrb0tLho3ur8NrVW7/2Ehakn/
rm2raL77KRG+phx8+jrl4IwHQc7JJd9c/IADndpEXOtJ0O2eNNudHAfv+A3h
MG/aX7ZUszmWg9zmen2LtXTeKdebNekcHD5gdapdRlDRDc/RylIOtHYVRdt9
CXINd87T1HDwpNjHY9l6gq7b5pgE9nAQsMAINSGCAgXqc9N/ceBaFeYYISdI
VNiolhnxkCOuPCtgCVo+rV40LuIhslh6vIojaHGz36CG4eHCQKN1Iibo1xsa
X7NPeIgX5JoZ+xN0qS3j5KEMHq4cbn+kDqD/03ud8EApD7FtVkGxQQQlBhcM
vv6Rh5OzxU5zGwiKrBrrzu7lQWa04nxDCEH1Gfy6skkeYsJcxveH0vkK+6/y
Fhhmj++6YhZGUO+JxiC9lRjMTn+v3/kxzT9ZuCUgBMPFEvG95HCCfA1MzMt3
Y/jhgTBh4Sa634qaq4ePYfjw+fLKpkiC/n3iqdJexuA6EhUSE03QxsWM5LM7
GMptSNZ2atm0nz2htggqqk6k7j7YKDjUhoFc67RRUs/fMjeX/TMGjZIdVlHn
t7eSk+0YokylB7uoXWsOxVXfw5C7Wu8is5mgkD8GDLQPMUzvPNsbQJ3iYYjT
+jAklcoMFdShERV5OmqFbl9SLPU50WoLw98w2N8d9Uqn/m5eFWfTj6F684Nf
aqn/c9I5+jzGIPo6VVdPfb0j8Ism6pJmU/fbb+t9RuPsIIZMJ/9TPdRJwYNt
G4YwBE7Ux028fU/zUrX1KYYGYXShlvp8TbtgmNptI7kzR50Z45C/axiDVZ27
xCSGoP5J+/zUZxiO/dm5ZQl1n/auYIp6xiGpwJaa63uhUj7HkBxq1Cqk1pUp
HXXUQ9mXppypuxWZV7JHMPwPC58/9w==
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{1.44, 36.},
  PlotRange->{{1.44, 1.46}, {35.18397682987565, 45.80086249034832}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{3.4960721128804693`*^9, 3.496072219864245*^9}]
}, Open  ]],

Cell[TextData[{
 "This means that for n \[GreaterEqual] 7, we have  ",
 Cell[BoxData[
  RowBox[{"2", "+", 
   SuperscriptBox["q", "4"], "-", 
   SuperscriptBox["q", "6"], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "10"]}], "+", 
   SuperscriptBox["q", 
    RowBox[{"6", "+", " ", "n"}]]}]],
  CellChangeTimes->{
   3.496068937591249*^9, {3.496069038316434*^9, 3.49606905720261*^9}}],
 " \[GreaterEqual] 0, so "
}], "Text",
 CellChangeTimes->{{3.496071731294015*^9, 3.496071806085149*^9}, {
  3.496072230139661*^9, 3.496072232697613*^9}}],

Cell[TextData[{
 Cell[BoxData[
  RowBox[{
   RowBox[{"-", 
    SuperscriptBox["q", "4"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "n"]}], "+", 
   SuperscriptBox["q", 
    RowBox[{"4", "+", "n"}]], "-", 
   SuperscriptBox["q", 
    RowBox[{"6", "+", "n"}]], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", 
     RowBox[{"10", "+", "n"}]]}], "+", 
   SuperscriptBox["q", 
    RowBox[{"6", "+", 
     RowBox[{"2", " ", "n"}]}]]}]],
  CellChangeTimes->{
   3.496068937591249*^9, {3.496069038316434*^9, 3.49606905720261*^9}}],
 " = ",
 Cell[BoxData[
  RowBox[{
   RowBox[{"-", 
    SuperscriptBox["q", "4"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "+", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "6"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "10"]}], "+", 
      SuperscriptBox["q", 
       RowBox[{"6", "+", " ", "n"}]]}], ")"}], " ", 
    SuperscriptBox["q", "n"], " "}]}]],
  CellChangeTimes->{
   3.496068937591249*^9, {3.496069038316434*^9, 3.49606905720261*^9}}],
 " \[GreaterEqual] ",
 Cell[BoxData[
  RowBox[{
   RowBox[{"-", 
    SuperscriptBox["q", "4"]}], "+", "2", "+", 
   SuperscriptBox["q", "4"], "-", 
   SuperscriptBox["q", "6"], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "10"]}], "+", 
   SuperscriptBox["q", 
    RowBox[{"6", "+", "n"}]]}]],
  CellChangeTimes->{
   3.496068937591249*^9, {3.496069038316434*^9, 3.49606905720261*^9}}],
 "\nNow require n\[GreaterEqual]7 to get ",
 Cell[BoxData[
  RowBox[{
   RowBox[{"-", 
    SuperscriptBox["q", "4"]}], "+", "2", "+", 
   SuperscriptBox["q", "4"], "-", 
   SuperscriptBox["q", "6"], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "10"]}], "+", 
   SuperscriptBox["q", 
    RowBox[{"6", "+", " ", "n"}]]}]],
  CellChangeTimes->{
   3.496068937591249*^9, {3.496069038316434*^9, 3.49606905720261*^9}}],
 " \[GreaterEqual] ",
 Cell[BoxData[
  RowBox[{
   RowBox[{"-", 
    SuperscriptBox["q", "4"]}], "+", "2", "+", 
   SuperscriptBox["q", "4"], "-", 
   SuperscriptBox["q", "6"], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "10"]}], "+", 
   SuperscriptBox["q", "13"]}]],
  CellChangeTimes->{
   3.496068937591249*^9, {3.496069038316434*^9, 3.49606905720261*^9}}]
}], "Text",
 CellChangeTimes->{{3.496069241871386*^9, 3.4960692951097803`*^9}, {
  3.496069377068755*^9, 3.496069419830068*^9}, {3.49607146952425*^9, 
  3.496071587658951*^9}, {3.49607203050451*^9, 3.496072065418519*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TeXForm", "[", 
  RowBox[{"2", "+", 
   SuperscriptBox["q", "4"], "-", 
   SuperscriptBox["q", "6"], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "10"]}], "+", 
   SuperscriptBox["q", "12"]}], "]"}]], "Input",
 CellChangeTimes->{{3.4960718297368717`*^9, 3.496071839407381*^9}}],

Cell["q^{12}-2 q^{10}-q^6+q^4+2", "Output",
 CellChangeTimes->{3.4960718398834753`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["q", "4"]}], "+", "2", "+", 
    SuperscriptBox["q", "4"], "-", 
    SuperscriptBox["q", "6"], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "10"]}], "+", 
    SuperscriptBox["q", "13"]}], ",", 
   RowBox[{"{", 
    RowBox[{"q", ",", "1.44", ",", "1.46"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.496069437938766*^9, 3.496069473880513*^9}, {
  3.49607156421317*^9, 3.496071590548006*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwV03s01GkYB3ArxSwijaVCWZIhoYukdp7nd6kmlmNm3WZY5nRzOdOurCls
W0Kjw65sKZMol0qdympx4kQuqRNldKFOW21qylIbUc3bRe2+/fGe53z+eZ7z
fJ/zOq/9UbbB2MjIKJi+z1Wjb03+5ksCE6VmwVGPxZjeIn3IUQ/tetZpoxej
qlgfHEh9pdASe6hlQaaekdRmK+yQfSpGx7qQp8nU/y4JiJ8/JMb6rAfyo9TX
XbukX4yI8bHzB9bcnIA2LlZ75p0YxUo/27vUkiDjEatpgEl1DfJiSwLJys37
XnKAQkOSub8VAXfHwvaTPwH6q0sLr1sTaDabWl1dCXij+3ZDvg2Bxj1Ck/v9
gP9YrZaIhASEd1JzRowRUzzbMoZtCZQ7GbqtHBG3ZjdkVthR64se9/shvu8e
eLV8Bu2Xmug2EYI4NiQ0fTeTwJxJr70DExE3Grbnah0IXJtzaPWbnYjhuOGe
txOBzg+bX4tLEJuUYb3Dswk4peWGnKtHLElO99E4E1gY5lOq6UEcjaj2XelC
88qSrcwbQmxNl06ZcCWQopkm8J7EoMWvvpL9bgTsNTM2uTowqEud6SF1J9C9
f0ps+FIGLYOXpY+KCOjCjc/fCmWw/YMyodaTgKo9Vr1PxeDooIlnoheBA7Mi
JeO5DB5q/1th4k2gbxmZqq1g8HxKu0eHD4EnGdf2aFoYlE//K37tQrpvm6Sl
8Q6Dm1/+kPZ+EYEC/2p19hiDn6osRA1LCFzoKxcdtmTRbPXAKtlSAor6i7MN
81jUtDWb2CwjcLu2VHCUZ3HHFtsDXQE0L0/G9YWSRcOso0XrVhAYvyS8p/qZ
xUfFyxfNERPIiU4QBmpZXDNJAK1AYMu8K/mKOhbnn5I5RTAE2Olk6389LGaL
jpVZcQSUXcZywXMWo4q98k7xBBac7RiAKRxW3LvwVdIqAjb2/b88cuEwwUpj
bS4hUHLQLfQ0cHhyR9eDqjUE3s5apRREcxh32TYoLojA/Q1K17tpHO6dKJ77
8VsCRiJUXi3iMEDgUt4SQmBF2sMivzoOY2QeI+pQApm1z3R+NzicyIs/aS0j
4JA/liN7waF1yRkT3XcEEpj1LqPmPFZqRT2bwglsV/nWV7nzWHPLOXFyJL2H
LnXpIM/jgqdfH2uNImBofJV6dh2P8wflITEKmhdRN/6WyeMRe5K5jnpboPTB
1J082gQV1SVRK0pLTAqpyR86+3TqjLVbFXuzeOxI5/T7qf12K1yKc3iUW3ql
9VIvaOoVVezmUbPYqJKNJlDzZ5PgXCGP7zaW9a2hvnkifpv/7zyqDgaYSqnD
+nLGmqiln1JVcdTHxy30zXt5dLgy7LeNujYmXN9RxGNd9K2rDdQxib1RvVoe
3QqSPzVTv12pHg89yKO2zdK3k/rEq7yCm9Tb50oO3KRePzxZ11/CY+Bos3KU
WhuyPOl+KY8tzop9hs/zOpV2sWU8+oSRSx+p6+WGyw+pbZt8PS1i6H8xTfHS
H+Zx93Pd99OpJYujnqw/wuN7R1XhTOoTx2vKBqk3hQouOlM3J6jlCeU8DmQd
f+NOHZFz2u4Z9f+hrjt7
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{1.44, 32.},
  PlotRange->{{1.44, 1.46}, {30.88415986500057, 41.25714393542937}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.4960694387744837`*^9, 3.496069474188552*^9}, {
  3.4960715661593647`*^9, 3.496071591005761*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSolve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["q", "4"]}], "+", "2", "+", 
    SuperscriptBox["q", "4"], "-", 
    SuperscriptBox["q", "6"], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "10"]}], "+", 
    SuperscriptBox["q", "13"]}], "\[Equal]", "0"}], "]"}]], "Input",
 CellChangeTimes->{{3.4960694812178717`*^9, 3.496069485176132*^9}, {
  3.496071573989107*^9, 3.4960715966527433`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"-", "0.9297875702713303`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.8690452800600769`"}], "-", 
      RowBox[{"0.578540969232104`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.8690452800600769`"}], "+", 
      RowBox[{"0.578540969232104`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.588064799170786`"}], "-", 
      RowBox[{"1.0883868497886289`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.588064799170786`"}], "+", 
      RowBox[{"1.0883868497886289`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.3367261015739847`"}], "-", 
      RowBox[{"0.9905146813108152`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.3367261015739847`"}], "+", 
      RowBox[{"0.9905146813108152`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.33921661978367507`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.8880907466169842`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.33921661978367507`", "\[InvisibleSpace]", "+", 
      RowBox[{"0.8880907466169842`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.7687148683149445`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.6408155137416535`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.7687148683149445`", "\[InvisibleSpace]", "+", 
      RowBox[{"0.6408155137416535`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", "1.3015969556837863`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.496069485627131*^9, {3.496071574462536*^9, 3.496071597042706*^9}}]
}, Open  ]],

Cell["\<\
For n\[GreaterEqual]6, we have that Positive Omega Inequality is positive, so \
translations of Asaeda-Haagerup cannot occur for translations \
\[GreaterEqual]6.\
\>", "Text",
 CellChangeTimes->{{3.496069696270013*^9, 3.49606974097528*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"CyclotomicTest", "[", 
    RowBox[{"Translate", "[", 
     RowBox[{"HaagerupAsaedaBigraph", ",", "i"}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.496069519673666*^9, 3.49606957512914*^9}, {
  3.496071601533531*^9, 3.496071601701005*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "False", ",", "False", ",", "False", ",", "False", ",", "False", ",", 
   "False"}], "}"}]], "Output",
 CellChangeTimes->{{3.496069560865366*^9, 3.496069575451941*^9}, 
   3.496071602072049*^9}]
}, Open  ]],

Cell["This rules out translation by 1-6.", "Text",
 CellChangeTimes->{{3.496069747726429*^9, 3.49606975709449*^9}, {
  3.4960716057538977`*^9, 3.496071605905839*^9}}],

Cell["Alternate Crab argument:", "Text",
 CellChangeTimes->{{3.496080388532105*^9, 3.496080396762512*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"p", "=", 
  RowBox[{"Together", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"qI", "[", 
       RowBox[{"q", ",", 
        RowBox[{"n", "+", "4"}]}], "]"}], "-", 
      RowBox[{"qI", "[", 
       RowBox[{"q", ",", 
        RowBox[{"n", "+", "2"}]}], "]"}], "-", 
      RowBox[{"qI", "[", 
       RowBox[{"q", ",", "n"}], "]"}], "-", 
      RowBox[{"qI", "[", 
       RowBox[{"q", ",", 
        RowBox[{"n", "-", "2"}]}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"qI", "[", 
       RowBox[{"q", ",", "2"}], "]"}], "^", "3"}], ")"}]}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.4960803991981373`*^9, 3.49608045500006*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["q", 
    RowBox[{"-", "n"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["q", "2"], "+", 
     SuperscriptBox["q", "4"], "+", 
     SuperscriptBox["q", "6"], "-", 
     SuperscriptBox["q", 
      RowBox[{"2", "+", 
       RowBox[{"2", " ", "n"}]}]], "-", 
     SuperscriptBox["q", 
      RowBox[{"4", "+", 
       RowBox[{"2", " ", "n"}]}]], "-", 
     SuperscriptBox["q", 
      RowBox[{"6", "+", 
       RowBox[{"2", " ", "n"}]}]], "+", 
     SuperscriptBox["q", 
      RowBox[{"8", "+", 
       RowBox[{"2", " ", "n"}]}]]}], ")"}]}], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["q", "2"]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], "3"]}]]], "Output",
 CellChangeTimes->{3.496080455536684*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"p", "/.", 
    RowBox[{"{", 
     RowBox[{"n", "\[Rule]", "6"}], "}"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"q", ",", "1.453", ",", "1.47"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4960804681289597`*^9, 3.496080491094839*^9}, {
  3.496080555175282*^9, 3.496080560408243*^9}, {3.4960806160165367`*^9, 
  3.496080693965479*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwV0n0wlXkUB3B5SbVsZLe6K7clG+tdaxqr8uVeaoUQuYRy5S0RJdVGJW9t
XQmRl2xd14z10rJ2S7XZtpGRSy+yVyuyQ21JevM893l+lMb+9o8zZz5zzpk5
c+aYRiVvjtHU0NDwpfF/foz61xkgaBldd9XcncGVPteYLOp5jFtRCnVxjOrx
cWo7/86ENmov2WxPMfXklGR5kIhB68MtDXXU/fplBdliBoVJmnEq6hcDOblP
PBl4nAsbsXYjiChY0S/fyKCR1/9rkLp1Q/EHYRADcnZkZbCIYPjQfePr8Qx0
9x+XXBUTDGULRJoZDARmslIjT4LTA+nX3xUw+OnKjHv+eoIxU11Bdg2D9zJR
z8QGgsja30putDJQevHt8V4EFWt3X7jQw6BSNbfrn40EbUK+3nKEgf35ifo1
PrS/auBxCMvAPcD1/WVfgpyXrpcd5rFYIo6xWOJH8PftztYmYxZv54xL9/gT
7H3Vcq3PjoW4YXDBeACBywqvJLmYRXiRvHBDIIEV47FtkYTFpFSVcyuIoCBY
r8k+kcUPs9F5zsEEx26Y/8xmsng6pIwukRBYtLx4G1rC4np1VYt+KIFREt+Y
VM9CUiseStpKsDYorcHsDxYpJSGpE2EERyMc+vP6WJz0614aFUHwiC5dOMZi
p5fBuT+3EegUVoa7fGDRYdMhc4kkKLtb92mpgRpPN/mEVkkJuuWPZk+Zq6Ht
6uhEogiWG4eNWDmroVicczg5mt43vMYs3ZfW7Rpr7sUQTA9oNcdJ6bydm7N3
HIH04Y7A+QfUuDXjOHgznmD7a3G5X74a8fOnQkwSCLoOTa9wkKtxYtZ6fdku
guMO3q9uX1Zjt5OTwVQigXltODelVGPL6oqxgN0ENpo9xXeG1bhmmmirTKb3
qrifG8qqMept5G+xh+BNeePNw7occrdbjir2EizedW5BhAmHNy2Gfjr7COLq
D5zpc+QQ+kDSHZlG0HutnR335OA2+MmlR/vpfywUZN0I4zBhWnLo24MEGtJ3
/hYpHIwCTza3fk9QqrNazy+Pw7qA4UmbdIIHsqhAQRUH6wJtw5MZBMI8+3tp
v3AovVRxXvsIwbJ1a6LPdHLoEGjNjz1KsFL4ykw0xEHtrcy8mUkgV5RKit5y
qI77GOucRVBXfrC7RofHonYdq7JsOj9bt8PzCx5bz7h+9yP1N+Oqs9XUiugD
sTXUTulN3R+pV+mOK5qpsysTnFqNeQT63DHuor49OtfAwoRHycNi/Wlq1c7e
sXlf8lgysXxyaw7BGuMmwd2veES2hSyUUtcOF0Z9vZJH3aki2zjq/FjTi7nU
zg5aCanUjr3e7q4WPELSnj+RUa8y6UxttuRROXtR1UY9nBYwXWTN40nvM6ad
uuJzQ9831FYKoaGSWiQ7Ur3RhsfvHoW+/dTlM1E+WrY8hk6kdr6mrjbc3LDP
jod52MV/WeqUjEytB9SJNs8031O/7AiPsLXnMXMvGHNzCX5lhEbPqT3kpyP0
qPUGtZNFDjzy93SlL6J+pijvOU+tEs2pXErtt2nQ8gP1ss9crgqpVw0r8ySO
PP4D2XF6Vw==
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{1.455, 1.1500000000000001`},
  PlotRange->{{1.453, 1.47}, {1.1409041592543014`, 1.3870463624169358`}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.496080469205491*^9, 3.496080492090807*^9}, {
  3.496080555679165*^9, 3.4960805609251204`*^9}, {3.496080619267248*^9, 
  3.496080694417121*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{"qFromd", "[", 
   RowBox[{"Sqrt", "[", 
    RowBox[{"3", "+", 
     RowBox[{"Sqrt", "[", "3", "]"}]}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.496080511379998*^9, 3.496080528828155*^9}}],

Cell[BoxData["1.5154637121642134`"], "Output",
 CellChangeTimes->{{3.496080516961342*^9, 3.496080529214239*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Crab", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"BigraphWithDuals", "[", 
      RowBox[{
       RowBox[{"GradedBigraph", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"DualData", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "1", ",", "3"}], "}"}]}], "]"}]}], "]"}], ",", 
     RowBox[{"BigraphWithDuals", "[", 
      RowBox[{
       RowBox[{"GradedBigraph", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"DualData", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}]}], "}"}]}], ";"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{"qFromd", "[", 
   RowBox[{"DimensionOfGenerator", "[", 
    RowBox[{"Crab", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.496080592639571*^9, 3.496080611900571*^9}}],

Cell[BoxData["1.453313984754444`"], "Output",
 CellChangeTimes->{{3.496080606837895*^9, 3.496080612773716*^9}}]
}, Open  ]]
},
WindowSize->{942, 671},
WindowMargins->{{54, Automatic}, {Automatic, 0}},
ShowSelection->True,
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (February 18, 2009)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 777, 18, 73, "Input"],
Cell[CellGroupData[{
Cell[1369, 44, 467, 10, 36, "Print"],
Cell[1839, 56, 448, 10, 20, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[2336, 72, 257, 4, 27, "Input"],
Cell[2596, 78, 1477, 26, 185, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4110, 109, 704, 15, 27, "Input"],
Cell[4817, 126, 531, 10, 23, "Message"],
Cell[5351, 138, 2989, 88, 104, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8377, 231, 795, 28, 27, "Input"],
Cell[9175, 261, 705, 26, 77, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9917, 292, 134, 2, 27, "Input"],
Cell[10054, 296, 574, 19, 55, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10665, 320, 132, 2, 27, "Input"],
Cell[10800, 324, 3014, 93, 106, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13851, 422, 215, 4, 27, "Input"],
Cell[14069, 428, 663, 13, 79, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14769, 446, 405, 10, 27, "Input"],
Cell[15177, 458, 1135, 34, 57, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16349, 497, 495, 16, 27, "Input"],
Cell[16847, 515, 391, 13, 60, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17275, 533, 188, 3, 27, "Input"],
Cell[17466, 538, 425, 14, 55, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17928, 557, 139, 2, 27, "Input"],
Cell[18070, 561, 1254, 43, 64, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19361, 609, 135, 2, 27, "Input"],
Cell[19499, 613, 261, 6, 52, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19797, 624, 276, 6, 27, "Input"],
Cell[20076, 632, 5362, 166, 93, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25475, 803, 385, 11, 27, "Input"],
Cell[25863, 816, 5021, 122, 118, "Output"]
}, Open  ]],
Cell[30899, 941, 354, 7, 27, "Input"],
Cell[31256, 950, 221, 5, 27, "Input"],
Cell[31480, 957, 216, 5, 27, "Input"],
Cell[31699, 964, 248, 6, 27, "Input"],
Cell[CellGroupData[{
Cell[31972, 974, 457, 11, 27, "Input"],
Cell[32432, 987, 172, 2, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32641, 994, 548, 16, 33, "Input"],
Cell[33192, 1012, 3540, 87, 88, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36769, 1104, 240, 5, 27, "Input"],
Cell[37012, 1111, 189, 3, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37238, 1119, 840, 24, 33, "Input"],
Cell[38081, 1145, 213, 3, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[38331, 1153, 224, 5, 27, "Input"],
Cell[38558, 1160, 162, 2, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[38757, 1167, 1706, 49, 76, "Input"],
Cell[40466, 1218, 2174, 40, 225, "Output"],
Cell[42643, 1260, 305, 4, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[42985, 1269, 974, 33, 57, "Input"],
Cell[43962, 1304, 562, 17, 53, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44561, 1326, 908, 28, 53, "Input"],
Cell[45472, 1356, 142, 2, 27, "Output"]
}, Open  ]],
Cell[45629, 1361, 3485, 104, 52, "Text"],
Cell[CellGroupData[{
Cell[49139, 1469, 1089, 30, 54, "Input"],
Cell[50231, 1501, 2165, 42, 228, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[52433, 1548, 289, 7, 27, "Input"],
Cell[52725, 1557, 158, 2, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[52920, 1564, 830, 26, 54, "Input"],
Cell[53753, 1592, 109, 1, 27, "Output"]
}, Open  ]],
Cell[53877, 1596, 234, 3, 26, "Text"],
Cell[54114, 1601, 124, 2, 27, "Input"],
Cell[54241, 1605, 548, 18, 27, "Input"],
Cell[CellGroupData[{
Cell[54814, 1627, 320, 9, 27, "Input"],
Cell[55137, 1638, 712, 26, 73, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[55886, 1669, 188, 5, 27, "Input"],
Cell[56077, 1676, 362, 13, 73, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[56476, 1694, 218, 6, 27, "Input"],
Cell[56697, 1702, 534, 20, 75, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[57268, 1727, 430, 12, 27, "Input"],
Cell[57701, 1741, 180, 5, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[57918, 1751, 354, 9, 27, "Input"],
Cell[58275, 1762, 182, 5, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[58494, 1772, 1230, 36, 27, "Input"],
Cell[59727, 1810, 141, 2, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[59905, 1817, 885, 29, 27, "Input"],
Cell[60793, 1848, 486, 16, 53, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[61316, 1869, 705, 21, 53, "Input"],
Cell[62024, 1892, 2080, 39, 233, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[64141, 1936, 741, 22, 53, "Input"],
Cell[64885, 1960, 5772, 197, 159, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[70694, 2162, 123, 2, 27, "Input"],
Cell[70820, 2166, 3412, 86, 88, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[74269, 2257, 919, 27, 33, "Input"],
Cell[75191, 2286, 286, 8, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[75514, 2299, 256, 7, 30, "Input"],
Cell[75773, 2308, 174, 5, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[75984, 2318, 292, 9, 53, "Input"],
Cell[76279, 2329, 174, 5, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[76490, 2339, 794, 23, 53, "Input"],
Cell[77287, 2364, 8855, 266, 213, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[86179, 2635, 127, 2, 27, "Input"],
Cell[86309, 2639, 3476, 86, 88, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[89822, 2730, 122, 2, 27, "Input"],
Cell[89947, 2734, 112, 1, 27, "Output"]
}, Open  ]],
Cell[90074, 2738, 1199, 32, 43, "Input"],
Cell[CellGroupData[{
Cell[91298, 2774, 225, 4, 27, "Input"],
Cell[91526, 2780, 1629, 54, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[93192, 2839, 271, 6, 27, "Input"],
Cell[93466, 2847, 1755, 29, 95, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[95258, 2881, 821, 21, 33, "Input"],
Cell[96082, 2904, 299, 4, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[96418, 2913, 1159, 32, 49, "Input"],
Cell[97580, 2947, 530, 16, 33, "Output"],
Cell[98113, 2965, 135, 2, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[98285, 2972, 44, 0, 27, "Input"],
Cell[98332, 2974, 87, 1, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[98456, 2980, 449, 10, 58, "Input"],
Cell[98908, 2992, 161, 2, 27, "Output"],
Cell[99072, 2996, 147, 2, 27, "Output"]
}, Open  ]],
Cell[99234, 3001, 44, 0, 27, "Input"],
Cell[CellGroupData[{
Cell[99303, 3005, 264, 5, 27, "Input"],
Cell[99570, 3012, 1228, 20, 136, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[100835, 3037, 153, 3, 27, "Input"],
Cell[100991, 3042, 163, 6, 66, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[101191, 3053, 250, 6, 27, "Input"],
Cell[101444, 3061, 89, 1, 27, "Output"]
}, Open  ]],
Cell[101548, 3065, 44, 0, 27, "Input"],
Cell[CellGroupData[{
Cell[101617, 3069, 358, 8, 27, "Input"],
Cell[101978, 3079, 162, 3, 27, "Output"]
}, Open  ]],
Cell[102155, 3085, 44, 0, 27, "Input"],
Cell[CellGroupData[{
Cell[102224, 3089, 418, 10, 43, "Input"],
Cell[102645, 3101, 2406, 39, 72, "Output"],
Cell[105054, 3142, 139, 2, 27, "Output"]
}, Open  ]],
Cell[105208, 3147, 44, 0, 27, "Input"],
Cell[105255, 3149, 146, 2, 58, "Input"],
Cell[105404, 3153, 159, 2, 26, "Text"],
Cell[CellGroupData[{
Cell[105588, 3159, 345, 10, 27, "Input"],
Cell[105936, 3171, 473, 14, 53, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[106446, 3190, 123, 2, 27, "Input"],
Cell[106572, 3194, 113, 1, 27, "Output"]
}, Open  ]],
Cell[106700, 3198, 110, 1, 26, "Text"],
Cell[CellGroupData[{
Cell[106835, 3203, 450, 15, 27, "Input"],
Cell[107288, 3220, 1939, 65, 57, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[109264, 3290, 671, 20, 27, "Input"],
Cell[109938, 3312, 463, 9, 65, "Output"]
}, Open  ]],
Cell[110416, 3324, 1004, 32, 32, "Text"],
Cell[CellGroupData[{
Cell[111445, 3360, 318, 9, 33, "Input"],
Cell[111766, 3371, 852, 22, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[112655, 3398, 319, 9, 33, "Input"],
Cell[112977, 3409, 1999, 38, 226, "Output"]
}, Open  ]],
Cell[114991, 3450, 430, 13, 32, "Text"],
Cell[CellGroupData[{
Cell[115446, 3467, 428, 12, 33, "Input"],
Cell[115877, 3481, 2262, 57, 58, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[118176, 3543, 478, 13, 33, "Input"],
Cell[118657, 3558, 2055, 39, 237, "Output"]
}, Open  ]],
Cell[120727, 3600, 546, 15, 29, "Text"],
Cell[121276, 3617, 2444, 77, 50, "Text"],
Cell[CellGroupData[{
Cell[123745, 3698, 308, 8, 33, "Input"],
Cell[124056, 3708, 87, 1, 39, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[124180, 3714, 502, 14, 33, "Input"],
Cell[124685, 3730, 2096, 40, 232, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[126818, 3775, 451, 12, 33, "Input"],
Cell[127272, 3789, 2274, 58, 58, "Output"]
}, Open  ]],
Cell[129561, 3850, 250, 5, 26, "Text"],
Cell[CellGroupData[{
Cell[129836, 3859, 380, 9, 27, "Input"],
Cell[130219, 3870, 236, 6, 27, "Output"]
}, Open  ]],
Cell[130470, 3879, 166, 2, 26, "Text"],
Cell[130639, 3883, 106, 1, 26, "Text"],
Cell[CellGroupData[{
Cell[130770, 3888, 691, 22, 27, "Input"],
Cell[131464, 3912, 921, 32, 58, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[132422, 3949, 396, 10, 27, "Input"],
Cell[132821, 3961, 2157, 41, 237, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[135015, 4007, 244, 6, 27, "Input"],
Cell[135262, 4015, 112, 1, 27, "Output"]
}, Open  ]],
Cell[135389, 4019, 2737, 80, 88, "Input"],
Cell[CellGroupData[{
Cell[138151, 4103, 260, 6, 27, "Input"],
Cell[138414, 4111, 111, 1, 27, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> code/BadSeed.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    217964,       5895]
NotebookOptionsPosition[    209484,       5609]
NotebookOutlinePosition[    209843,       5625]
CellTagsIndexPosition[    209800,       5622]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"FusionAtlasPaths", "=", 
   RowBox[{"{", 
    RowBox[{
    "\"\<~/projects/fusionatlas/code/package/\>\"", ",", 
     "\"\<~/Documents/research/fusionatlas/package/\>\"", ",", 
     "\"\<C:\\\\Documents and Settings\\\\James Tener\\\\My \
Documents\\\\Research\\\\fusionatlas\\\\package\\\\\>\""}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"$Path", "=", 
   RowBox[{"$Path", "~", "Join", "~", "FusionAtlasPaths"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "FusionAtlas`"}]}], "Input",
 CellChangeTimes->{
  3.4639432324475317`*^9, {3.466349552826638*^9, 3.466349595652286*^9}, {
   3.47629798274012*^9, 3.4762980126030607`*^9}, 3.4913980117418528`*^9, {
   3.491398043198366*^9, 3.491398043738175*^9}, 3.4941755697542467`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Loading FusionAtlas` version 0\\n\"\>", 
   "\[InvisibleSpace]", "\<\"Read more at \
http://tqft.net/wiki/Atlas_of_subfactors\"\>"}],
  SequenceForm[
  "Loading FusionAtlas` version 0\n", 
   "Read more at http://tqft.net/wiki/Atlas_of_subfactors"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.495379059157214*^9, 3.4953983804972486`*^9, 3.4954716981452513`*^9, 
   3.495515770532732*^9, 3.4960687102787533`*^9, {3.498049272414027*^9, 
   3.498049294548133*^9}, 3.5008422571882687`*^9, 3.500988638386086*^9, 
   3.504273160703525*^9, 3.504367518018066*^9, 3.504369278069593*^9, {
   3.505138306007929*^9, 3.505138313764392*^9}, 3.5051383873883877`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found precomputed data in \"\>", 
   "\[InvisibleSpace]", \
"\<\"/Users/dpenneys/Documents/research/fusionatlas/data\"\>"}],
  SequenceForm[
  "Found precomputed data in ", 
   "/Users/dpenneys/Documents/research/fusionatlas/data"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.495379059157214*^9, 3.4953983804972486`*^9, 3.4954716981452513`*^9, 
   3.495515770532732*^9, 3.4960687102787533`*^9, {3.498049272414027*^9, 
   3.498049294548133*^9}, 3.5008422571882687`*^9, 3.500988638386086*^9, 
   3.504273160703525*^9, 3.504367518018066*^9, 3.504369278069593*^9, {
   3.505138306007929*^9, 3.505138313764392*^9}, 3.505138387392734*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BadSeed", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"BigraphWithDuals", "[", 
     RowBox[{
      RowBox[{"GradedBigraph", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"DualData", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", 
        RowBox[{"{", "1", "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "2", ",", "4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], "]"}], ",", 
    RowBox[{"BigraphWithDuals", "[", 
     RowBox[{
      RowBox[{"GradedBigraph", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"DualData", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", 
        RowBox[{"{", "1", "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "1"}], "}"}]}], "]"}]}], "]"}]}], "}"}]}]], "Input",\

 CellChangeTimes->{{3.4877120865427*^9, 3.487712089816366*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"BigraphWithDuals", "[", 
    RowBox[{
     RowBox[{"GradedBigraph", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "1", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"DualData", "[", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "2", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], "]"}], ",", 
   RowBox[{"BigraphWithDuals", "[", 
    RowBox[{
     RowBox[{"GradedBigraph", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "1", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"DualData", "[", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1"}], "}"}]}], "]"}]}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{3.487712191251844*^9, 3.50084226148661*^9, 
  3.500988642469226*^9, 3.5042731933801413`*^9, 3.504367525955872*^9, 
  3.5043693229823723`*^9, 3.505138329897501*^9, 3.50513838928507*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Map", "[", 
  RowBox[{"DisplayBigraph", ",", "BadSeed"}], "]"}]], "Input",
 CellChangeTimes->{{3.4877121974116163`*^9, 3.4877121987848597`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   GraphicsBox[{{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
       PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
        PointBox[{6, 0}], PointBox[{6, 2}]}, {PointBox[{7, -2}], 
        PointBox[{7, 0}], PointBox[{7, 2}], PointBox[{7, 4}]}, {
        PointBox[{8, 0}], PointBox[{8, 2}]}, {PointBox[{9, 0}], 
        PointBox[{9, 2}]}, {PointBox[{10, 0}], PointBox[{10, 2}]}}, {
       LineBox[{{1, 1}, {2, 1}}], LineBox[{{2, 1}, {3, 1}}], 
       LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
        LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, 0}}], {}}, {{}, 
         LineBox[{{5, 2}, {6, 2}}]}}, {{LineBox[{{6, 0}, {7, -2}}], 
         LineBox[{{6, 0}, {7, 0}}], {}, {}}, {{}, {}, 
         LineBox[{{6, 2}, {7, 2}}], LineBox[{{6, 2}, {7, 4}}]}}, {{{}, {}}, {
         LineBox[{{7, 0}, {8, 0}}], {}}, {{}, 
         LineBox[{{7, 2}, {8, 2}}]}, {{}, {}}}, {{
         LineBox[{{8, 0}, {9, 0}}], {}}, {{}, LineBox[{{8, 2}, {9, 2}}]}}, {{
         LineBox[{{9, 0}, {10, 0}}], {}}, {{}, 
         LineBox[{{9, 2}, {10, 
          2}}]}}}, {{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{{}, {}, {}, \
{}}, {{}, {}, {}, {}}}, {{{}, {}}, {{}, {}}, {{}, {}}, {{}, {}}}, {{{}, {}}, \
{{}, {}}}, {{{}, {}}, {{}, {}}}}}, 
     {RGBColor[1, 0, 0], LineBox[{{1, 1}, {1, 1.5}}], {}, 
      LineBox[{{3, 1}, {3, 1.5}}], {}, {LineBox[{{5, 0}, {5, 0.5}}], 
       LineBox[{{5, 2}, {5, 2.5}}]}, {{}, {}}, {LineBox[{{7, -2}, {7, -1.5}}],
        LineBox[{{7, 0}, {7.2, 1}, {7, 2}}], 
       LineBox[{{7, 2}, {7.2, 1}, {7, 0}}], 
       LineBox[{{7, 4}, {7, 4.5}}]}, {{}, {}}, {LineBox[{{9, 0}, {9, 0.5}}], 
       LineBox[{{9, 2}, {9, 2.5}}]}, {{}, {}}}}], ",", 
   GraphicsBox[{{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
       PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
        PointBox[{6, 0}], PointBox[{6, 2}]}, {PointBox[{7, 0}], 
        PointBox[{7, 2}]}, {PointBox[{8, 0}], PointBox[{8, 2}]}, {
        PointBox[{9, 0}], PointBox[{9, 2}]}, {PointBox[{10, 0}], 
        PointBox[{10, 2}]}}, {LineBox[{{1, 1}, {2, 1}}], 
       LineBox[{{2, 1}, {3, 1}}], 
       LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
        LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, 0}}], 
         LineBox[{{5, 0}, {6, 2}}]}, {{}, {}}}, {{
         LineBox[{{6, 0}, {7, 0}}], {}}, {{}, 
         LineBox[{{6, 2}, {7, 2}}]}}, {{{}, LineBox[{{7, 0}, {8, 2}}]}, {
         LineBox[{{7, 2}, {8, 0}}], {}}}, {{
         LineBox[{{8, 0}, {9, 0}}], {}}, {{}, 
         LineBox[{{8, 2}, {9, 2}}]}}, {{{}, LineBox[{{9, 0}, {10, 2}}]}, {
         LineBox[{{9, 2}, {10, 
          0}}], {}}}}, {{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{{}, \
{}}, {{}, {}}}, {{{}, {}}, {{}, {}}}, {{{}, {}}, {{}, {}}}, {{{}, {}}, {{}, \
{}}}}}, 
     {RGBColor[1, 0, 0], LineBox[{{1, 1}, {1, 1.5}}], {}, 
      LineBox[{{3, 1}, {3, 1.5}}], {}, {LineBox[{{5, 0}, {5, 0.5}}], 
       LineBox[{{5, 2}, {5, 2.5}}]}, {{}, {}}, {LineBox[{{7, 0}, {7, 0.5}}], 
       LineBox[{{7, 2}, {7, 2.5}}]}, {{}, {}}, {
       LineBox[{{9, 0}, {9.2, 1}, {9, 2}}], 
       LineBox[{{9, 2}, {9.2, 1}, {9, 0}}]}, {{}, {}}}}]}], "}"}]], "Output",
 CellChangeTimes->{{3.487712193527277*^9, 3.4877121993571663`*^9}, 
   3.500842261764323*^9, 3.5009886427223387`*^9, {3.504369316647666*^9, 
   3.5043693254523287`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"RelativeDimensionsByDepth", "[", 
   RowBox[{
    RowBox[{"BadSeed", "[", 
     RowBox[{"[", "1", "]"}], "]"}], ",", 
    RowBox[{"BadSeed", "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", "1"}], "]"}], "[", 
  RowBox[{"d", ",", "n", ",", "q"}], "]"}]], "Input",
 CellChangeTimes->{{3.505138297214884*^9, 3.505138303080339*^9}, {
  3.505138341136532*^9, 3.5051383513130627`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      FractionBox[
       RowBox[{
        SuperscriptBox["q", 
         RowBox[{"-", "n"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", 
           RowBox[{"2", "+", 
            RowBox[{"2", " ", "n"}]}]]}], ")"}]}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["q", "2"]}]], "}"}], ",", 
     RowBox[{"{", 
      FractionBox[
       RowBox[{
        SuperscriptBox["q", 
         RowBox[{
          RowBox[{"-", "1"}], "-", "n"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", 
           RowBox[{"4", "+", 
            RowBox[{"2", " ", "n"}]}]]}], ")"}]}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["q", "2"]}]], "}"}], ",", 
     RowBox[{"{", 
      FractionBox[
       RowBox[{
        SuperscriptBox["q", 
         RowBox[{
          RowBox[{"-", "2"}], "-", "n"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", 
           RowBox[{"6", "+", 
            RowBox[{"2", " ", "n"}]}]]}], ")"}]}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["q", "2"]}]], "}"}], ",", 
     RowBox[{"{", 
      FractionBox[
       RowBox[{
        SuperscriptBox["q", 
         RowBox[{
          RowBox[{"-", "3"}], "-", "n"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", 
           RowBox[{"8", "+", 
            RowBox[{"2", " ", "n"}]}]]}], ")"}]}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["q", "2"]}]], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["q", 
          RowBox[{
           RowBox[{"-", "4"}], "-", "n"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", 
            RowBox[{"10", "+", 
             RowBox[{"2", " ", "n"}]}]]}], ")"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}]}]], ",", 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", 
          RowBox[{
           RowBox[{"-", "4"}], "-", "n"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", 
            RowBox[{"10", "+", 
             RowBox[{"2", " ", "n"}]}]]}], ")"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}]}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox["q", 
         RowBox[{
          RowBox[{"-", "5"}], "-", "n"}]], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["q", 
           RowBox[{"10", "+", 
            RowBox[{"2", " ", "n"}]}]]}], ")"}]}], ",", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox["q", 
         RowBox[{
          RowBox[{"-", "5"}], "-", "n"}]], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["q", 
           RowBox[{"10", "+", 
            RowBox[{"2", " ", "n"}]}]]}], ")"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["q", 
          RowBox[{
           RowBox[{"-", "4"}], "-", "n"}]], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", 
            RowBox[{"10", "+", 
             RowBox[{"2", " ", "n"}]}]]}], ")"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "2"]}], ")"}]}]], ",", 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", 
          RowBox[{
           RowBox[{"-", "6"}], "-", "n"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"], "+", 
           SuperscriptBox["q", "6"], "-", 
           SuperscriptBox["q", 
            RowBox[{"10", "+", 
             RowBox[{"2", " ", "n"}]}]], "-", 
           SuperscriptBox["q", 
            RowBox[{"12", "+", 
             RowBox[{"2", " ", "n"}]}]], "-", 
           SuperscriptBox["q", 
            RowBox[{"14", "+", 
             RowBox[{"2", " ", "n"}]}]], "+", 
           SuperscriptBox["q", 
            RowBox[{"16", "+", 
             RowBox[{"2", " ", "n"}]}]]}], ")"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], ",", 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", 
          RowBox[{
           RowBox[{"-", "6"}], "-", "n"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"], "+", 
           SuperscriptBox["q", "6"], "-", 
           SuperscriptBox["q", 
            RowBox[{"10", "+", 
             RowBox[{"2", " ", "n"}]}]], "-", 
           SuperscriptBox["q", 
            RowBox[{"12", "+", 
             RowBox[{"2", " ", "n"}]}]], "-", 
           SuperscriptBox["q", 
            RowBox[{"14", "+", 
             RowBox[{"2", " ", "n"}]}]], "+", 
           SuperscriptBox["q", 
            RowBox[{"16", "+", 
             RowBox[{"2", " ", "n"}]}]]}], ")"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], ",", 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", 
          RowBox[{
           RowBox[{"-", "4"}], "-", "n"}]], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", 
            RowBox[{"10", "+", 
             RowBox[{"2", " ", "n"}]}]]}], ")"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["q", "2"]}], ")"}]}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["q", 
          RowBox[{
           RowBox[{"-", "7"}], "-", "n"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "2"]}], "+", 
           SuperscriptBox["q", "6"], "-", 
           SuperscriptBox["q", 
            RowBox[{"10", "+", 
             RowBox[{"2", " ", "n"}]}]], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", 
             RowBox[{"14", "+", 
              RowBox[{"2", " ", "n"}]}]]}], "+", 
           SuperscriptBox["q", 
            RowBox[{"16", "+", 
             RowBox[{"2", " ", "n"}]}]]}], ")"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}]}]], ",", 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", 
          RowBox[{
           RowBox[{"-", "7"}], "-", "n"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "2"]}], "+", 
           SuperscriptBox["q", "6"], "-", 
           SuperscriptBox["q", 
            RowBox[{"10", "+", 
             RowBox[{"2", " ", "n"}]}]], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", 
             RowBox[{"14", "+", 
              RowBox[{"2", " ", "n"}]}]]}], "+", 
           SuperscriptBox["q", 
            RowBox[{"16", "+", 
             RowBox[{"2", " ", "n"}]}]]}], ")"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}]}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["q", 
          RowBox[{
           RowBox[{"-", "8"}], "-", "n"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "4"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "6"]}], "+", 
           SuperscriptBox["q", "8"], "+", 
           SuperscriptBox["q", "10"], "-", 
           SuperscriptBox["q", 
            RowBox[{"10", "+", 
             RowBox[{"2", " ", "n"}]}]], "-", 
           SuperscriptBox["q", 
            RowBox[{"12", "+", 
             RowBox[{"2", " ", "n"}]}]], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", 
             RowBox[{"14", "+", 
              RowBox[{"2", " ", "n"}]}]]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", 
             RowBox[{"16", "+", 
              RowBox[{"2", " ", "n"}]}]]}], "-", 
           SuperscriptBox["q", 
            RowBox[{"18", "+", 
             RowBox[{"2", " ", "n"}]}]], "+", 
           SuperscriptBox["q", 
            RowBox[{"20", "+", 
             RowBox[{"2", " ", "n"}]}]]}], ")"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], ",", 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", 
          RowBox[{
           RowBox[{"-", "8"}], "-", "n"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "4"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "6"]}], "+", 
           SuperscriptBox["q", "8"], "+", 
           SuperscriptBox["q", "10"], "-", 
           SuperscriptBox["q", 
            RowBox[{"10", "+", 
             RowBox[{"2", " ", "n"}]}]], "-", 
           SuperscriptBox["q", 
            RowBox[{"12", "+", 
             RowBox[{"2", " ", "n"}]}]], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", 
             RowBox[{"14", "+", 
              RowBox[{"2", " ", "n"}]}]]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", 
             RowBox[{"16", "+", 
              RowBox[{"2", " ", "n"}]}]]}], "-", 
           SuperscriptBox["q", 
            RowBox[{"18", "+", 
             RowBox[{"2", " ", "n"}]}]], "+", 
           SuperscriptBox["q", 
            RowBox[{"20", "+", 
             RowBox[{"2", " ", "n"}]}]]}], ")"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["q", 
          RowBox[{
           RowBox[{"-", "9"}], "-", "n"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "6"]}], "+", 
           SuperscriptBox["q", "10"], "-", 
           SuperscriptBox["q", 
            RowBox[{"10", "+", 
             RowBox[{"2", " ", "n"}]}]], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", 
             RowBox[{"14", "+", 
              RowBox[{"2", " ", "n"}]}]]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", 
             RowBox[{"18", "+", 
              RowBox[{"2", " ", "n"}]}]]}], "+", 
           SuperscriptBox["q", 
            RowBox[{"20", "+", 
             RowBox[{"2", " ", "n"}]}]]}], ")"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}]}]], ",", 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", 
          RowBox[{
           RowBox[{"-", "9"}], "-", "n"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "6"]}], "+", 
           SuperscriptBox["q", "10"], "-", 
           SuperscriptBox["q", 
            RowBox[{"10", "+", 
             RowBox[{"2", " ", "n"}]}]], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", 
             RowBox[{"14", "+", 
              RowBox[{"2", " ", "n"}]}]]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", 
             RowBox[{"18", "+", 
              RowBox[{"2", " ", "n"}]}]]}], "+", 
           SuperscriptBox["q", 
            RowBox[{"20", "+", 
             RowBox[{"2", " ", "n"}]}]]}], ")"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}]}]]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      FractionBox[
       RowBox[{
        SuperscriptBox["q", 
         RowBox[{"-", "n"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", 
           RowBox[{"2", "+", 
            RowBox[{"2", " ", "n"}]}]]}], ")"}]}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["q", "2"]}]], "}"}], ",", 
     RowBox[{"{", 
      FractionBox[
       RowBox[{
        SuperscriptBox["q", 
         RowBox[{
          RowBox[{"-", "1"}], "-", "n"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", 
           RowBox[{"4", "+", 
            RowBox[{"2", " ", "n"}]}]]}], ")"}]}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["q", "2"]}]], "}"}], ",", 
     RowBox[{"{", 
      FractionBox[
       RowBox[{
        SuperscriptBox["q", 
         RowBox[{
          RowBox[{"-", "2"}], "-", "n"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", 
           RowBox[{"6", "+", 
            RowBox[{"2", " ", "n"}]}]]}], ")"}]}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["q", "2"]}]], "}"}], ",", 
     RowBox[{"{", 
      FractionBox[
       RowBox[{
        SuperscriptBox["q", 
         RowBox[{
          RowBox[{"-", "3"}], "-", "n"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["q", 
           RowBox[{"8", "+", 
            RowBox[{"2", " ", "n"}]}]]}], ")"}]}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["q", "2"]}]], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["q", 
          RowBox[{
           RowBox[{"-", "4"}], "-", "n"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", 
            RowBox[{"12", "+", 
             RowBox[{"2", " ", "n"}]}]]}], ")"}]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["q", "4"]}]], ",", 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", 
          RowBox[{
           RowBox[{"-", "2"}], "-", "n"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", 
            RowBox[{"8", "+", 
             RowBox[{"2", " ", "n"}]}]]}], ")"}]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["q", "4"]}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox["q", 
         RowBox[{
          RowBox[{"-", "5"}], "-", "n"}]], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["q", 
           RowBox[{"10", "+", 
            RowBox[{"2", " ", "n"}]}]]}], ")"}]}], ",", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox["q", 
         RowBox[{
          RowBox[{"-", "5"}], "-", "n"}]], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["q", 
           RowBox[{"10", "+", 
            RowBox[{"2", " ", "n"}]}]]}], ")"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["q", 
          RowBox[{
           RowBox[{"-", "6"}], "-", "n"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"], "+", 
           SuperscriptBox["q", "6"], "-", 
           SuperscriptBox["q", 
            RowBox[{"10", "+", 
             RowBox[{"2", " ", "n"}]}]], "-", 
           SuperscriptBox["q", 
            RowBox[{"12", "+", 
             RowBox[{"2", " ", "n"}]}]], "-", 
           SuperscriptBox["q", 
            RowBox[{"14", "+", 
             RowBox[{"2", " ", "n"}]}]], "+", 
           SuperscriptBox["q", 
            RowBox[{"16", "+", 
             RowBox[{"2", " ", "n"}]}]]}], ")"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], ",", 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", 
          RowBox[{
           RowBox[{"-", "6"}], "-", "n"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"], "+", 
           SuperscriptBox["q", "4"], "+", 
           SuperscriptBox["q", "6"], "-", 
           SuperscriptBox["q", 
            RowBox[{"10", "+", 
             RowBox[{"2", " ", "n"}]}]], "-", 
           SuperscriptBox["q", 
            RowBox[{"12", "+", 
             RowBox[{"2", " ", "n"}]}]], "-", 
           SuperscriptBox["q", 
            RowBox[{"14", "+", 
             RowBox[{"2", " ", "n"}]}]], "+", 
           SuperscriptBox["q", 
            RowBox[{"16", "+", 
             RowBox[{"2", " ", "n"}]}]]}], ")"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["q", 
          RowBox[{
           RowBox[{"-", "7"}], "-", "n"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "2"]}], "+", 
           SuperscriptBox["q", "6"], "-", 
           SuperscriptBox["q", 
            RowBox[{"10", "+", 
             RowBox[{"2", " ", "n"}]}]], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", 
             RowBox[{"14", "+", 
              RowBox[{"2", " ", "n"}]}]]}], "+", 
           SuperscriptBox["q", 
            RowBox[{"16", "+", 
             RowBox[{"2", " ", "n"}]}]]}], ")"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}]}]], ",", 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", 
          RowBox[{
           RowBox[{"-", "7"}], "-", "n"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "2"]}], "+", 
           SuperscriptBox["q", "6"], "-", 
           SuperscriptBox["q", 
            RowBox[{"10", "+", 
             RowBox[{"2", " ", "n"}]}]], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", 
             RowBox[{"14", "+", 
              RowBox[{"2", " ", "n"}]}]]}], "+", 
           SuperscriptBox["q", 
            RowBox[{"16", "+", 
             RowBox[{"2", " ", "n"}]}]]}], ")"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}]}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["q", 
          RowBox[{
           RowBox[{"-", "8"}], "-", "n"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "4"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "6"]}], "+", 
           SuperscriptBox["q", "8"], "+", 
           SuperscriptBox["q", "10"], "-", 
           SuperscriptBox["q", 
            RowBox[{"10", "+", 
             RowBox[{"2", " ", "n"}]}]], "-", 
           SuperscriptBox["q", 
            RowBox[{"12", "+", 
             RowBox[{"2", " ", "n"}]}]], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", 
             RowBox[{"14", "+", 
              RowBox[{"2", " ", "n"}]}]]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", 
             RowBox[{"16", "+", 
              RowBox[{"2", " ", "n"}]}]]}], "-", 
           SuperscriptBox["q", 
            RowBox[{"18", "+", 
             RowBox[{"2", " ", "n"}]}]], "+", 
           SuperscriptBox["q", 
            RowBox[{"20", "+", 
             RowBox[{"2", " ", "n"}]}]]}], ")"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]], ",", 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", 
          RowBox[{
           RowBox[{"-", "8"}], "-", "n"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "4"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "6"]}], "+", 
           SuperscriptBox["q", "8"], "+", 
           SuperscriptBox["q", "10"], "-", 
           SuperscriptBox["q", 
            RowBox[{"10", "+", 
             RowBox[{"2", " ", "n"}]}]], "-", 
           SuperscriptBox["q", 
            RowBox[{"12", "+", 
             RowBox[{"2", " ", "n"}]}]], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", 
             RowBox[{"14", "+", 
              RowBox[{"2", " ", "n"}]}]]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", 
             RowBox[{"16", "+", 
              RowBox[{"2", " ", "n"}]}]]}], "-", 
           SuperscriptBox["q", 
            RowBox[{"18", "+", 
             RowBox[{"2", " ", "n"}]}]], "+", 
           SuperscriptBox["q", 
            RowBox[{"20", "+", 
             RowBox[{"2", " ", "n"}]}]]}], ")"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "4"]}], ")"}]}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["q", 
          RowBox[{
           RowBox[{"-", "9"}], "-", "n"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "6"]}], "+", 
           SuperscriptBox["q", "10"], "-", 
           SuperscriptBox["q", 
            RowBox[{"10", "+", 
             RowBox[{"2", " ", "n"}]}]], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", 
             RowBox[{"14", "+", 
              RowBox[{"2", " ", "n"}]}]]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", 
             RowBox[{"18", "+", 
              RowBox[{"2", " ", "n"}]}]]}], "+", 
           SuperscriptBox["q", 
            RowBox[{"20", "+", 
             RowBox[{"2", " ", "n"}]}]]}], ")"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}]}]], ",", 
       FractionBox[
        RowBox[{
         SuperscriptBox["q", 
          RowBox[{
           RowBox[{"-", "9"}], "-", "n"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", "6"]}], "+", 
           SuperscriptBox["q", "10"], "-", 
           SuperscriptBox["q", 
            RowBox[{"10", "+", 
             RowBox[{"2", " ", "n"}]}]], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", 
             RowBox[{"14", "+", 
              RowBox[{"2", " ", "n"}]}]]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["q", 
             RowBox[{"18", "+", 
              RowBox[{"2", " ", "n"}]}]]}], "+", 
           SuperscriptBox["q", 
            RowBox[{"20", "+", 
             RowBox[{"2", " ", "n"}]}]]}], ")"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["q", "2"]}], ")"}]}]]}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.505138393722395*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"dim", "=", 
  RowBox[{"N", "[", 
   RowBox[{"qFromd", "[", 
    RowBox[{"DimensionOfGenerator", "[", 
     RowBox[{"BadSeed", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "1"}], "]"}], "]"}], "]"}], "]"}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.5008429490116177`*^9, 3.5008429750278673`*^9}, {
  3.5009245959219027`*^9, 3.5009245976733093`*^9}}],

Cell[BoxData["1.539222338420433`"], "Output",
 CellChangeTimes->{{3.500842967582541*^9, 3.500842975410398*^9}, {
   3.500924594995875*^9, 3.500924598585339*^9}, 3.501013475919622*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSolve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"q", "^", "3"}], "-", 
    RowBox[{"q", "^", "2"}], "-", "1"}], "\[Equal]", "0"}], "]"}]], "Input",
 CellChangeTimes->{{3.500925181717079*^9, 3.500925189381383*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.23278561593838404`"}], "-", 
      RowBox[{"0.7925519925154478`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.23278561593838404`"}], "+", 
      RowBox[{"0.7925519925154478`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", "1.465571231876768`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{3.50092519101121*^9, 3.501013476836693*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"qI", "[", 
   RowBox[{"n_", ",", "q_"}], "]"}], ":=", 
  RowBox[{"Together", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"q", "^", 
       RowBox[{"(", "n", ")"}]}], "-", 
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{"-", "n"}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"q", "-", 
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}]}]}], ")"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.500842280142746*^9, 3.5008423450063257`*^9}, {
  3.500842391585202*^9, 3.500842436173251*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"qI", "[", 
  RowBox[{"n", ",", "q"}], "]"}]], "Input",
 CellChangeTimes->{{3.500842347485523*^9, 3.500842357298479*^9}, {
  3.500842399285735*^9, 3.500842400467039*^9}, {3.500842437755765*^9, 
  3.500842438771016*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"-", 
    SuperscriptBox["q", 
     RowBox[{"-", "n"}]]}], "+", 
   SuperscriptBox["q", "n"]}], 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "q"]}], "+", "q"}]]], "Output",
 CellChangeTimes->{
  3.5008423576902323`*^9, {3.5008423931807947`*^9, 3.500842439145135*^9}, 
   3.500842571278502*^9}]
}, Open  ]],

Cell["\<\
The consistency is obtained from the \\ell^2 eigenvector equation.\
\>", "Text",
 CellChangeTimes->{{3.50084792737547*^9, 3.500847944100181*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Consistency", "=", 
  RowBox[{"Factor", "[", 
   RowBox[{"Together", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"qI", "[", 
       RowBox[{"2", ",", "q"}], "]"}], 
      RowBox[{
       RowBox[{"qI", "[", 
        RowBox[{
         RowBox[{"n", "+", "2"}], ",", "q"}], "]"}], "/", "2"}]}], "-", 
     RowBox[{
      RowBox[{"q", "^", "2"}], " ", 
      RowBox[{
       RowBox[{"qI", "[", 
        RowBox[{
         RowBox[{"n", "+", "1"}], ",", "q"}], "]"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"q", "^", "2"}], "-", "1"}], ")"}]}]}]}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.500843311846283*^9, 3.50084335573962*^9}, 
   3.500843572303466*^9, {3.500844658167308*^9, 3.50084468908709*^9}, {
   3.5008477296388283`*^9, 3.500847732485127*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["q", 
    RowBox[{
     RowBox[{"-", "2"}], "-", "n"}]], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox["q", "4"], "-", 
     SuperscriptBox["q", 
      RowBox[{"4", "+", 
       RowBox[{"2", " ", "n"}]}]], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", 
       RowBox[{"6", "+", 
        RowBox[{"2", " ", "n"}]}]]}], "+", 
     SuperscriptBox["q", 
      RowBox[{"8", "+", 
       RowBox[{"2", " ", "n"}]}]]}], ")"}]}], 
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], "2"]}]]], "Output",
 CellChangeTimes->{3.500843356280115*^9, 3.500843572826991*^9, 
  3.5008446897231216`*^9, 3.5008477328655148`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ToString", "[", 
  RowBox[{"Consistency", ",", "TeXForm"}], "]"}]], "Input",
 CellChangeTimes->{{3.500907073834174*^9, 3.5009070853414297`*^9}}],

Cell[BoxData["\<\"\\\\frac{q^{-n-2} \\\\left(-q^{2 n+4}-2 q^{2 n+6}+q^{2 \
n+8}+q^4+1\\\\right)}{2 (q-1)^2 (q+1)^2}\"\>"], "Output",
 CellChangeTimes->{3.5009070859518633`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Consistency", "/.", 
    RowBox[{"(", 
     RowBox[{"n", "\[Rule]", " ", "3"}], ")"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"q", ",", "1.543", ",", "1.545"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.500843366837644*^9, {3.500843398643366*^9, 3.500843398763008*^9}, {
   3.50084347524413*^9, 3.500843476347026*^9}, {3.500843513390997*^9, 
   3.500843531244215*^9}, 3.5008435695577173`*^9, {3.5008446970462646`*^9, 
   3.500844697164345*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwV0WlQ02cQBnCKnFILHYuoxRIuKYIjSDkK6HKEM4RbLkXlknKfguFwokCq
EGg4/4hMRAUHlRsjitK3oIIWIVJQlNYoSgFtjUhNGqFKlw87O795dp4vqxuZ
4h8jLycnx8RZ3W8z+LdpHTKY37USMVzDJYHnXeN00UV17ZuGeFzS+5t4nR6a
MHeMDRRzSaE5BOujPZfrofcol2x8++yVIfrYoNnmi4e4xCFeV90EHVppO8ix
4pKKg42hlujhOw8/OD4qIZbMS2IPdJKKobBHs4TQUrb8lIXmzH4cs888Scz3
5dk2oO95mSvHiX8k8/N1X91Df3fYctQ6lUPoP9NiJGgFi8QE/lghGdxf8cs3
nTKwUGQttngXELFbQgUDHcz07vK/fIzceLCmMhsdx/EZrFNnk3aDE/wGtELV
XTktnXzi3p9BG0G/ujISbihiEWVjRqsUvXa6c7BoIoskmr34QadLBoYae4NN
pzJIFvt5HQO9t9DD7xM/lVw4/etkJjpsIqTUzSqB5K58XXIWbX1VcWK2JZpI
5bcnjaDFzp2zeoX7CDVmHCZF00Wd/w6X+BLRfGmfXrcM2Mo9T26yTQlj+KmJ
F1pVL/1pibYjhEurNFjovv7mPxQ79oBmv5pBE/pijSglyDMC/glKdhpF94pT
eMvMWMiytJlcQuvMHVwOHE8CnWdvsgyu4H/A3nHlfRokfxvlwkQXvtvp9vm7
TIjqhWIWms8PkbzffgSOaqlMnUMrnWnfXWiRC7v7rBuE6HGxf/IC6yg0yhtV
L6O70zPaih+zwWy9fLWBQAYZzhsEKSHHISKRruaHhkW65JasAK7x0rk56JbL
r6Pi84tAEHjQ/jxaYOWamrjEgeAIQaQQzVKVZIuoE0D7XlopQ2+sCH9/dlMx
lIXy7QyvysC0NFrt0Y0S0HPZKfZGX7lQbrnXqRT2PSgSZqMdXYQCu/4ysGt0
MGpElz8Q33M144GD89zJEbSnzacZrUUevN4miVxCR53bsaJ7uxxsuwbit/bI
4Es/4cvQigroUMjL90Fnz7GrrvtXwv0z9Up5aN3u6GZ//Sr4QuliXRPaVJob
vH62CqRqh8NH0UmuLimfNVVDQVhzzRJ6U85HhnFmDVhlDk3pX5PBhQKbQ0cs
KWg+sLbSAK2WU185aUPBZgaTYYhWatPpt7Kn4JPu+I2t6JHHBdoSJwruCEX1
xuhpo1sTab4UBJpI9+9Au4u3MBISKEh7YfDSFr0hlu6z/ywFL0ZiT9uhA1g8
dl8j3l+/FGCPnh9f7tRupsCGZ3Z7F1rZx0zz9zYK5HbbNzmgQ5I1ngbfpKDs
VECsK/pvWmu63yTmRTU6bmitqDdNHVMUpKc+mVy1yoLXE3URBUFuB9w90GuG
4xxGZyjYIok39kI/7tyswVjEvuet06veprGHfkmCffcXTjHRNVfbjqh+oGDm
XNZaH3TvQzI9tIJ9ZdcHVh3gkb3BaE0t3GX9l+OLvivvzeAo1YJtDFj4oTly
dPafqrXQ4nv8r1VHOoQK6Otq4X9xWXmp
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{1.5430000000000001`, 0},
  PlotRange->{{1.543, 1.545}, {-0.01395949261487224, 0.023488114899294373`}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{
  3.500843367245562*^9, 3.50084339916215*^9, {3.500843454367725*^9, 
   3.500843476962223*^9}, {3.500843515009577*^9, 3.500843531609764*^9}, 
   3.500843573779318*^9, 3.5008446975883503`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ConnectionScott", "=", 
  RowBox[{"Factor", "[", 
   RowBox[{"Together", "[", 
    RowBox[{
     RowBox[{"qI", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"2", "n"}], "+", "7"}], ",", "q"}], "]"}], "-", 
     RowBox[{"qI", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"2", "n"}], "+", "5"}], ",", "q"}], "]"}], "-", 
     RowBox[{"qI", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"2", "n"}], "+", "3"}], ",", "q"}], "]"}], "+", 
     RowBox[{"qI", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"2", "n"}], "+", "1"}], ",", "q"}], "]"}], "-", 
     RowBox[{"4", 
      RowBox[{
       RowBox[{"qI", "[", 
        RowBox[{
         RowBox[{"n", "+", "1"}], ",", "q"}], "]"}], "^", "2"}]}]}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.500842782117796*^9, 3.500842831012192*^9}, {
  3.500842902438299*^9, 3.5008429058050537`*^9}, {3.500847707311161*^9, 
  3.500847723478949*^9}, {3.505154278064507*^9, 3.5051542786981363`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["q", 
    RowBox[{
     RowBox[{"-", "6"}], "-", 
     RowBox[{"2", " ", "n"}]}]], " ", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "2"]}], "-", 
     SuperscriptBox["q", "4"], "+", 
     SuperscriptBox["q", 
      RowBox[{"4", "+", 
       RowBox[{"2", " ", "n"}]}]], "+", 
     SuperscriptBox["q", 
      RowBox[{"8", "+", 
       RowBox[{"2", " ", "n"}]}]]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox["q", "4"], "-", 
     SuperscriptBox["q", 
      RowBox[{"4", "+", 
       RowBox[{"2", " ", "n"}]}]], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", 
       RowBox[{"6", "+", 
        RowBox[{"2", " ", "n"}]}]]}], "+", 
     SuperscriptBox["q", 
      RowBox[{"8", "+", 
       RowBox[{"2", " ", "n"}]}]]}], ")"}]}], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], "2"]}]]], "Output",
 CellChangeTimes->{
  3.5008428323764887`*^9, 3.5008429062585287`*^9, {3.500847712567953*^9, 
   3.500847723964107*^9}, {3.505154260260003*^9, 3.5051542791013412`*^9}, 
   3.505154350576796*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ToString", "[", 
  RowBox[{"Connection", ",", "TeXForm"}], "]"}]], "Input",
 CellChangeTimes->{{3.500848187917005*^9, 3.500848200778487*^9}}],

Cell[BoxData["\<\"\\\\frac{q^{-2 n-6} \\\\left(q^{2 n+4}+q^{2 n+8}-q^4-2 \
q^2+1\\\\right) \\\\left(-q^{2 n+4}-2 q^{2 n+6}+q^{2 \
n+8}+q^4+1\\\\right)}{(q-1)^2 (q+1)^2}\"\>"], "Output",
 CellChangeTimes->{3.500848201882372*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Connection", "/.", 
    RowBox[{"(", 
     RowBox[{"n", "\[Rule]", " ", "3"}], ")"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"q", ",", "1.543", ",", "1.545"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5008428450211697`*^9, 3.500842894506386*^9}, {
  3.500842929107826*^9, 3.500842929331209*^9}, {3.500843451014604*^9, 
  3.500843451203279*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwV0Gs01HkYB/CJtgsVlpTtuDYGOY5b0wX1KNfMoCROIvdt003YKZcuZ5ez
VrJKQ0ZZ951soXInv3XJqtySzVJhMBEZ5q+ZZpH28eI5z/mc832+Lx7doHMe
oXI0Gs0VZ3nPRGa36JTJINYwYs49Vkg88x1P6qIda6YcOjlCUtsjWq+HpqjH
6ewIIYk3B++taIsMM8sDJ4Vk88zQB310kf6A935vIbEN01UyRnfvE7lvtxSS
mwEFR5no+iL1BfWpMcJ0LRYdQDPb2Hv6fMaIzjnN3zjoU8we40XdUWLuG2eV
g1579G0/+SIgExM8tWdorr5AnT40TOwbdEIl6OfBV+/tPThEWo/f/EvroQye
ffKPvKL4joicTt1koefVbniOcgdIXbd82gU0t/azRrzxv6SUnpidgy6p6XSL
m/yHODdG6nSgX2uWr0i6+IqsNmI9kKJthgJ7JaYvyWmzkR+0H8ng07GXfd7C
DsK5OsxjoZubaBd61zwjRVnP+6LQ8reVxYwrLST265ZrueiA3UsqEwxCpHIm
ZzrQkpLEcF5cBcl4aeQjRXs8Xa3gM8sngxPXn+g9lkE5v6dsLjaBsF68M2aj
FfR0b/S2Z4Kf9JZyNHpdxornR3zKYGOjIr0QrXRig7mLWi3MeZ3d34lOdf9w
cvWtRuAwd/XNo50fAc/6aitoD01z6OUyyHOsiHLReAFnDYMdXNHmzEhnflYX
BNdCUjQ6VS7Xa7dtD1zetGYgD73rnObSUmIv7H2yM6cL7fKt4P038n1QIGfA
XUA3cpOvVZ/vBzNVOS69Av8r4kU0VL6BwNP2iofQyQlajqomg1CdGpEcgzaJ
OnVowGYYKjwDbPLRpd+n0WP8BOAdWBHUhW4eLNJoSx8Bnd3SNBma16Q6xqwb
hZSj2db6lTLYGGDA9paNgZ6DhcgN7RYuMODqvAff7oSuC2jFHQNF2nbjYF1g
a1CAXhufFB1yeQJs7cZ/7UCHcWocScEHmNwmCZpHM8y6pvpHJ8HqUVMYo0oG
MfndXnaaH6FsZdwld3Rxfb5G/b5paP/9zqo4tOQiP23hsgg2rLrHK0QXdeut
dPpjBqSKP/p1os/HTFlPh8zCzz789Hl0eNXin3flxLAj6u+BrdUy8JOovOnm
ioHvr5BGR5c0Bu0Lui2G71iuLH00q7KVP8cTw5LuqzoG+jqjLUY9RwxPuwbv
GKGz1j809i0Wg6ex9Lgp+m78lsbxBjGcH6GPWqEvsY/Ufh0Xw0jHiSzr5Xvt
dXY3JjFfU3zYBt1s/rpdb1oMu1LNWvagTUT5ow6UGGh7bQpt0ZPKDK3kRTGk
ZB4+4YjWmmtp3axCAS0hXdsJ/dajNKBYlYKI8P6+ZbM/31+wVqfAy8nf+QC6
7qNgu/8WCjQlYUZstG2FRXmhPgUpww8Ey676Uum10xD72mczXdG5v7jNt22j
YCyPo+CObjhWZf/RFPtSapqWHZafOHXJgoK26MWYg2hfszNpSkwKrELB8hA6
778Qm9ydFNw/+NPUsjfRwt9bWFHwPzonkcg=
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{1.5430000000000001`, 0},
  PlotRange->{{1.543, 1.545}, {-0.671302772026379, 1.1392086984124086`}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.500842846937189*^9, 3.500842929748234*^9}, 
   3.500843451575502*^9}]
}, Open  ]],

Cell[TextData[{
 "The \"consistency\" appears as a factor of the \"connection.\" It is clear \
that ",
 Cell[BoxData[
  RowBox[{"\"\<consistency\>\"", "=", 
   RowBox[{"1", "+", 
    SuperscriptBox["q", "4"], "-", 
    SuperscriptBox["q", 
     RowBox[{"4", "+", 
      RowBox[{"2", " ", "n"}]}]], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", 
      RowBox[{"6", "+", 
       RowBox[{"2", " ", "n"}]}]]}], "+", 
    SuperscriptBox["q", 
     RowBox[{"8", "+", 
      RowBox[{"2", " ", "n"}]}]]}]}]],
  CellChangeTimes->{
   3.5008428323764887`*^9, 3.5008429062585287`*^9, {3.500847712567953*^9, 
    3.500847723964107*^9}}],
 "  < ",
 Cell[BoxData[
  RowBox[{"1", "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "2"]}], "-", 
   SuperscriptBox["q", "4"], "+", 
   SuperscriptBox["q", 
    RowBox[{"4", "+", 
     RowBox[{"2", " ", "n"}]}]], "+", 
   SuperscriptBox["q", 
    RowBox[{"8", "+", 
     RowBox[{"2", " ", "n"}]}]]}]],
  CellChangeTimes->{
   3.5008428323764887`*^9, 3.5008429062585287`*^9, {3.500847712567953*^9, 
    3.500847723964107*^9}}],
 ",  so the biggest root of the \"consistency\" is the biggest root of the \
\"connection\"."
}], "Text",
 CellChangeTimes->{{3.5008478557670383`*^9, 3.500847889977059*^9}, {
  3.5008479628769007`*^9, 3.500848006133459*^9}, {3.500848052680686*^9, 
  3.50084805394274*^9}, {3.5008481030015078`*^9, 3.500848148219798*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NSolve", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"Consistency", "/.", 
       RowBox[{"(", 
        RowBox[{"n", "\[Rule]", " ", "3"}], ")"}]}], ")"}], "\[Equal]", "0"}],
     ",", "q"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.500843563348976*^9, 3.500843594397215*^9}, {
   3.500844705540451*^9, 3.5008447056515303`*^9}, 3.500909264684897*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NSolve", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"Connection", "/.", 
       RowBox[{"(", 
        RowBox[{"n", "\[Rule]", " ", "3"}], ")"}]}], ")"}], "\[Equal]", "0"}],
     ",", "q"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.500843610559577*^9, 3.5008436145089817`*^9}, 
   3.500909270907401*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NSolve", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"Consistency", "/.", 
       RowBox[{"(", 
        RowBox[{"n", "\[Rule]", " ", "4"}], ")"}]}], ")"}], "\[Equal]", "0"}],
     ",", "q"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.5008436389621964`*^9, 3.500843639082407*^9}, {
   3.5008447106299887`*^9, 3.5008447107653713`*^9}, 3.500909273618718*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NSolve", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"Connection", "/.", 
       RowBox[{"(", 
        RowBox[{"n", "\[Rule]", " ", "4"}], ")"}]}], ")"}], "\[Equal]", "0"}],
     ",", "q"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.5008436449965343`*^9, 3.5008436472582417`*^9}, 
   3.500909275930756*^9}],

Cell[TextData[{
 "Find some bounds on  ",
 Cell[BoxData[
  RowBox[{"1", "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "2"]}], "-", 
   SuperscriptBox["q", "4"], "+", 
   SuperscriptBox["q", 
    RowBox[{"4", "+", 
     RowBox[{"2", " ", "n"}]}]], "+", 
   SuperscriptBox["q", 
    RowBox[{"8", "+", 
     RowBox[{"2", " ", "n"}]}]]}]],
  CellChangeTimes->{
   3.5008428323764887`*^9, 3.5008429062585287`*^9, {3.500847712567953*^9, 
    3.500847723964107*^9}}],
 " so we can rule out everything but graphs with infinite legs: \nFor n \
\[GreaterEqual] 3, \n",
 Cell[BoxData[
  RowBox[{"1", "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "2"]}], "-", 
   SuperscriptBox["q", "4"], "+", 
   SuperscriptBox["q", 
    RowBox[{"4", "+", 
     RowBox[{"2", " ", "n"}]}]], "+", 
   SuperscriptBox["q", 
    RowBox[{"8", "+", 
     RowBox[{"2", " ", "n"}]}]]}]],
  CellChangeTimes->{
   3.5008428323764887`*^9, 3.5008429062585287`*^9, {3.500847712567953*^9, 
    3.500847723964107*^9}}],
 " \[GreaterEqual] ",
 Cell[BoxData[
  RowBox[{"1", "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "2"]}], "-", 
   SuperscriptBox["q", "4"], "+", 
   SuperscriptBox["q", "10"], "+", 
   RowBox[{
    SuperscriptBox["q", "14"], "."}]}]],
  CellChangeTimes->{
   3.5008428323764887`*^9, 3.5008429062585287`*^9, {3.500847712567953*^9, 
    3.500847723964107*^9}}],
 " Clearly this has a zero at q=1. Taking derivatives, we get"
}], "Text",
 CellChangeTimes->{{3.500909174914032*^9, 3.5009092044101152`*^9}, {
  3.500909599004354*^9, 3.500909706663828*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"D", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"foo", "/.", 
     RowBox[{"(", 
      RowBox[{"n", "\[Rule]", "3"}], ")"}]}], ")"}], ",", "q"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.500909684534276*^9, 3.500909700840543*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "4"}], " ", "q"}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["q", "3"]}], "+", 
  RowBox[{"10", " ", 
   SuperscriptBox["q", "9"]}], "+", 
  RowBox[{"14", " ", 
   SuperscriptBox["q", "13"]}]}]], "Output",
 CellChangeTimes->{3.5009097014372683`*^9}]
}, Open  ]],

Cell[TextData[{
 "which is clearly positive for all q\[GreaterEqual]1. Hence   ",
 Cell[BoxData[
  RowBox[{"1", "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "2"]}], "-", 
   SuperscriptBox["q", "4"], "+", 
   SuperscriptBox["q", 
    RowBox[{"4", "+", 
     RowBox[{"2", " ", "n"}]}]], "+", 
   SuperscriptBox["q", 
    RowBox[{"8", "+", 
     RowBox[{"2", " ", "n"}]}]]}]],
  CellChangeTimes->{
   3.5008428323764887`*^9, 3.5008429062585287`*^9, {3.500847712567953*^9, 
    3.500847723964107*^9}}],
 " is always strictly positive for q>1."
}], "Text",
 CellChangeTimes->{{3.500909721067337*^9, 3.500909756449163*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", 
       RowBox[{"4", "+", 
        RowBox[{"2", " ", "n"}]}]], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", 
        RowBox[{"6", "+", 
         RowBox[{"2", " ", "n"}]}]]}], "+", 
      SuperscriptBox["q", 
       RowBox[{"8", "+", 
        RowBox[{"2", " ", "n"}]}]]}], ")"}], "/.", 
    RowBox[{"(", 
     RowBox[{"n", "\[Rule]", " ", "6"}], ")"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"q", ",", "1", ",", "1.6"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5009152507597647`*^9, 3.500915285603045*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwV1ndcje0bAPCjor0T0TDjTUQlGXUdKi00pCW0p+qcp6hXvYqGJgkZJU2F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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{1., 0},
  PlotRange->{{1, 1.6}, {-304.5973241958632, 356.2869955222564}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.500915257029464*^9, 3.500915286092093*^9}}]
}, Open  ]],

Cell["Estimates for Lemma A.7:", "Text",
 CellChangeTimes->{{3.500927917196196*^9, 3.500927934062685*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Together", "[", 
  RowBox[{"1", "+", 
   RowBox[{"2", "/", 
    RowBox[{"(", 
     RowBox[{"q", "^", 
      RowBox[{"(", 
       RowBox[{"2", "k"}], ")"}]}], ")"}]}], "-", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"q", "+", 
       RowBox[{"q", "^", 
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}]}]}], ")"}], "^", "2"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"q", "^", 
         RowBox[{"(", "2", ")"}]}], ")"}]}], "+", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"2", 
         RowBox[{"q", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "k"}], "+", "2"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.500929469967348*^9, 3.500929470261174*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "2"]}], " ", 
  SuperscriptBox["q", 
   RowBox[{
    RowBox[{"-", "4"}], "-", 
    RowBox[{"2", " ", "k"}]}]], " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "2"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["q", "4"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", 
      RowBox[{"2", " ", "k"}]]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["q", 
      RowBox[{"2", "+", 
       RowBox[{"2", " ", "k"}]}]]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.500929471020162*^9}]
}, Open  ]],

Cell["Negative! this is bad news...", "Text",
 CellChangeTimes->{{3.500929475674884*^9, 3.5009294802959023`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"estimate", "=", 
  RowBox[{"Together", "[", 
   RowBox[{"1", "+", 
    RowBox[{"2", "/", 
     RowBox[{"(", 
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{"2", "k"}], ")"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q", "+", 
        RowBox[{"q", "^", 
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}]}]}], ")"}], "^", "2"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"q", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "k"}], "-", "2"}], ")"}]}], ")"}]}], "+", 
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"2", 
          RowBox[{"q", "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "k"}], "+", "2"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.500927897766678*^9, 3.500927991308482*^9}, {
  3.5009289475067997`*^9, 3.5009289523787327`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  SuperscriptBox["q", 
   RowBox[{
    RowBox[{"-", "4"}], "-", 
    RowBox[{"2", " ", "k"}]}]], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "2"]}], "+", 
    SuperscriptBox["q", "4"], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["q", "6"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "8"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", 
      RowBox[{"4", "+", 
       RowBox[{"2", " ", "k"}]}]]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.500927991886077*^9, 3.500928952995702*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"estimate", "/.", 
    RowBox[{"(", 
     RowBox[{"k", "\[Rule]", " ", "1"}], ")"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"q", ",", "1", ",", "1.8"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.500929036393285*^9, 3.500929036489436*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwV1nk4VVsUAHDJPdfsSq9UhhBKSRooXhaeComQKErRnIh4DYZHROYIhcxR
5kTmtFOZEkqmBkqTFN2zr9nF2/663++75ztrr3X23mvJObhYHOfl4eFZsYCH
Z/73EOcoHw8PGyyW/T0+N8dEexes271gARuuZKsJzc4wkb7YWBQvLxuMzZuO
zkwz0eq1IbIMPjYUxde9nRtnohGHh1qC/Gz41phVK8FmorA3vK6LWWy4+dVs
x8VPTFRdlPFx9Uo2/LBRVltTy0Qrzn8rNddlw8uZ4JoVwUy0hO9R2ik9NtxX
UU3VC2KiRbcDwv7TZ4Oir0fnqWtMJIgUHPIN2ECXBuhU+THRhJiDiIARG67X
xv9yucJEnYW9jsicDQ+yEzdKOjFR9J8ulpojG95SBnuO7GUifpemM8KBbGBC
bViBFBM9LH/fwwpiw+5aYQFYwUR2vEOGf11nw88lVyPaljFRUayYskwIG468
Vi8eW8JEB6v3fVGLYMPRddHWZuJMlCvQZ2sZxwZ15Qt56hQTmd7lmCRksUHD
bii6jE2hmz1Saqvr2dA6lnOsqIFCgo22V5Ub2KDp2Pk+sJ5CvuUJHUqNbFjI
ad96qI5CzrckvRRfsiHHuCNd+DmFDK0WN8q3skHO7ue6f59QaLZNyFG6i9RT
p6DxQimFzjRMxS36wYZDny8WLcmkkF5Z9yyXomFdZbviQACF0DrpMXF+Glbe
LSrr86eQbvrRISUBGgItXXS6r1JIJ3zw/V4hGp7KD65u9qXQ347c8rtiNGzZ
E3LiiReFtoqtvGAiSYNWQJhKuzuFNpw8+SNxDQ1yTf+I5x+n0IMPub0PVGjw
jkm5XHuMQmoW7I4Xa2lIeKnX1O1IofXbLz//o0oDxu3y/A4UWicRmvbPRhqs
bG9muR6m0OonBba/tGgo491x18WaQrJLx1q1TGhI8Wr5tNiYQib6Xru376Fh
9bTW/n1GFLpyjrceTGmgLxeHxhhSqPOZaI3BXhqa0lK2LN1FoYjzynmm+2gw
DzX1VjQg9Wq0ue5gR8PP202Jx3Uo9MGrSjfEiYY7rwKXu20i3+O+XnXYORr+
uBvwNW4k+bbXa0Y60/BJTjBzJXHMmrfrY87ToMQbJ/hmA1lP52+pZHcaLh9e
dHj7egpVqclMFnnRoGYsM7hlDYUS+n2LesJoGMjZXpEnS6G2m8Kv6XAasuVX
1YgQM3fcZgtE0sCQX3DDRYZC7vcK1bSiaKi7ZRa/RZpCZk69+QmxJP4P6W0v
l1OIb0w7xzaZBunT/MelllDIRWA8/WMhDe0DExv3iVAoq/Jq7egDGk5aemu2
CJP8zor2izykYTC8ddaQ2LhFUU6nhIb1MhlvdYUotOrmvpTkchqurLgYs02A
Qu+kHibaP6Xhg3n3SjMGhQw2nIv5/IYG/r5H+/hnGWhXkNLtkXYaNKUDZO7M
MJBxb18is4OGor0/EjYQm4dZZKh2kfWet8qx5TLQ4QHNh5ff0+AsqSFVOcVA
l1J528S/0nCwOVPs9jgDeY5Xta/6RsPXRfv6NYh9TD26NL+T+oGxY+cYA13j
/ug9NEBD570556XE0TavhrJ/0xCcopaVNsJAuazbQvqjNBipSx7opBmo4KS5
mNUYDdMVb9j/ET+sEZQ4NU7DzqzsjSrE5U7eyyMmaVD5J6vYl81Azxsc1ryb
oYFqLcnY8oeBen1Vd7lRGG5aOSx88puBFtG1V9OXYpj8aLnAdIA8P/NYMEMS
w96xiWcs4n8FK6IzlmF4J1wm8fYHA/UoFKbfXYHBvu/RATvi1P2JtVmyGFY/
M7xy4TsDqVZf4M1VxtAi79hf9ZXEa3AOyV2N4bX0Hvsg4hsdpxflrcGguHDb
CUvikWF7+fy1GHS7LMWHvjBQpZyJfqEaBgP/XV1KxIZBq64Wa2IY7ZwZL/7M
QFM3ZQVLtmLIL3SYDSLOTV0eXbINg2dIQ6gdsWglK/2RNoYVC99pMYk7fnOf
lgGGuc5fXx0+MVDg5LhRuS4GH54NMtrEWynO63I9Er+N+0GC+I7sz88V/2D4
WO8xWNfHQA4WHQuqd2HQv9gKm4gX27cFVxtiOJOsnypGXHf2pfhjIwzHbV4G
/O5loDXXnsrV7MYwG3S85x4xuyxfD5lhuHWhIncVsbd0oN9zawwRo8xXGh9J
/AeB+e9sMGzluyq6jBjrB/WwD2CoP8b+Mf2BgU6cuq4ubYehcmnd0WfEe4tD
PnscwSCtLXv2ALHgzlCRsKMYMoUYJ3SJX3SHbkt3IB5dNq5MrDUbFtVyDINF
APvdxHsGWmUUqad8GoNd0MaMNOLe95Hntp8h3/Owm1E4cbzzjXjLsxgChuUD
LhOLxkTR/53DkCc0+ciSuEEpWjrOGUOwwYM8PeKrFdFGeS4YJCKmNTYQj/fe
TOt2xVDb5sYQI37oGvNq2A3D+t3qRnPvGMiJL3aSzx0D6r4vyyb+tCbOXP1f
DIaWP/3biROq47x3XcSgGrtDvI7YyuxW9qFLGDg3/TZUEDe5314QcgXDj2ik
kEYcwIxXTfXE0FVhPR5LDAnxB0q9yHp+jdmGEk+tS7jW7I1B1vOUuR9xyZOE
on4fDM7d/3ZdJHa2SPw48R+Gw6G/h5yJ13xLFBDzwyCvERNzgjhZMOmotj+G
V153o6yJbZKSws0DMLR+TP+xl1hiQ3LFyWskXzTbbEzcUpv8zTuQfE9Df70d
xNetUsRjgjCYPJg20CXWH0jZnnMdQ6jppi5tYu6V1NMoGMOvqNFxTeJSkbTY
zhAM5byi9zYTu6amPf0diiFK3/CrOvG6TelDvOEY9gmfL1Qj/v4ifdmyCAx8
m8351xOn2mTsUIvE8CarbHgd8cFfGa47bmBYeNbFYd6Lfe4m2UaR/Z1i4Djv
VlZmo2s0hmzvhfS8QzIyR4NuYoizuiQ0/z4DjSy55BgMpVEuD+fjzTZk7SmJ
xTBQ8ujb/HoqbO9dborD0HFwaeb8et2H72V+uoWhW/Moez6f9X73X4/dJudX
8kj9fL4DEtkzwgkY2r98WjNfj4ys7DUKiRhS4h4sna/X4W05VtvuYBA0vHNj
vp6SzTl+ZkkYtJVdY+br7bd4SN0yGYN4j3LhfuJBO7X+/SkYHofE6x8irh4q
1j+chkHtmkD7WWJFjTF8NJ2cn/pHrReII3y2ZhzPwJA+c8nAi9he7PHCc5kY
6njSYiOIG6znis9nYTA/WOJ6m3hDqt4x93vk/U+0X6QT86rXPffMxjAUwfem
nDjLovVaSD7ZrwckfAaJxRLFNSIKMDTl2YpPEF/6Yvk9qhDD5oyO5RQ5D8bu
3TvjizDIxNdEKhAPxX5m3n9E7k93gRlH4v29CuW5pRhc1vpv9yCuUTpxqrCM
7N9YNg4kvlE22FBageFyF391LvHmHk7wi8cYfPd9qZ0iTpLT0GqswTBiX5Al
Rs4/debSYPMTDLtiNs2uIu6e4hq/fYrhykwb05zYU4oS/vICQ6D+Cr8C4q/H
DKu/12FoDr0yW0dskh/iNFiP4WHj4eE+YhkdsVd0I4a3LVKKEuS+qrWXjOBp
wWB5Qm/Qh3jt/YM6fK0Yeg0SxhOIY9h3hpltpH8o7/q3jPiEn5yZ2BsMQc8Y
9TSxQIYKS6YTwyOP8aKz5H7c+/3vaO1eDIs9foe5k/s18G2eklYfyX+dwe84
4qpaqaqtnzB8MjIsrSBWSuF+2dKPIUnhZTAPub+51tVbNnzHcMx7ROUm8b1G
7Z5VwxiweJtmM+kHH8pyzyn8wbDsaqv6KPGirBW88mySf411jEw/A3ldnVaR
xeR8l3tGuxFbaFd5LRsj+z/7mIss6UezeVorRWcx9Mf6RYSR/rU5MadEeA7D
mOShBdXEp4OXGwnxcCDwWN67X8Rvj0+58vNyYBG/AjL5xkA5MpXPeCkOZF/5
YCFB+qXVjW0nx0U4sKVLxLOY9NO8C1sLPklzgGovHNX5Rfb3j/zvIzIc8Awc
WOJLvNpOQVZgJQdUMV/eU+JMA9Eb6vIcYDON1XeSfp7811fXq0ocWNv0IGPf
EANFlkVuWaXGgWnfYEYQ6f9u09+rT+pyIN78c74umS8euNiNeupxYJfl8Fwk
8fCX16o39DnQtVLwaR/xmebq5HIDDmyU6470HWUgx6RoXwEjDgQHltnWk3ll
H+gY5Jpz4PV1wbDTkwyk6R/7ctiBA6nD+aZzZJ5alW9yne3IATcfQZ79cwzE
6lq4Ax/jgHSmnGg+8aCKW83oCQ7Ypwnr2vFQ6M4b0yLuGQ6gsw/HaxZQiFee
/5bgBQ4wfu1JiuWjUDO64qDkT9Zr/5QbKEihI7P2k4cyOLBf9S8h96UU2l8g
ddDjLgdivxloDxLvPtxTGZZJ6rnZvu2IJIU0aiy8qu5x4ODz1tVmyygk5LNj
TjKPA2LmApEbVlCodEaF8baEA7nYcjFF5lfhmVGWcR0HLN5NrZxWolD5dOhq
jZ8cOOdufJLaSqFNTnKO9aoj4DasL5N/iMzLhqsKKs6NgOpY1kHva2Sezro+
tbh4BDafsU4+/4jM8+cPWr/mjICshdMv++8UiqwOfzS2bRSi9kzPZskyUYOn
imyHzyhwcwdiBm2ZKDlrc/ziJ6OgnSv82f8WE2VYpi5+zDcG7rKvb8S/Z6Kd
TpdT63aMwfayzM06MvxIeKJKM/jaGLiphhuYOvAjXupIW0nTGOSMLWwSLORH
sf+5XtYTGod/uqUObZ/kRzaeXxU0zcehPcRdwdpEAOkMop5vsePQOf13i3+q
AKp9Lpg62jEOBTIa+G9aAHnIlZ50XjEBR07fk1+6WxC9+NkChnbEg6lGImmC
aJuiucL7xAloPHmgddO4IPrQv5m/69MEnH2um122XwhJCwfObJKbhK329x7m
Fwmh8LKtI5MnJkGoNX5Ia4kwSmyxmV55fxKuTdjlffUQRs02/SILBiZBNslq
0rhDGK07/krOWHUKwkb3igfpiCCVj4o7R85NwVETh90H0kWQdVffWWbJFLgp
i4hosUTRfYOFSe0TU/CpL+lgo7coipOO6eXZNg3bM22OeHwTRSWXAuVu+UyD
m6fTq/PWYsgFvrtHPJmGZ9OCLSbPxJDp5cJ2nblp8B812au2lIXstrzbZGPA
hWfplT1z5izEPOR2900AF0J7NiZEBLPQhA7pzte4UBm4VvF6CAsNroz2WBTE
hQZfTrVfKAu1fC3aaRHMha+8w4s8wlkoxokeeB3OBe9+Dxu7KBaS9zqv+jqO
/C+21Eg1noX+TnQubb3PBdOTHyu777PQeu/Z5D/ZXBgeUuxtz2YhWfuIILFc
Lmz3UxBtzWEhXoUCG7N8Eu+WVsyLPBZqzBmaainiQrBk7dbiByy0v9IJWiq5
wP3i33+jnIUM73CVh6u4MHPqcVtYBQtt8wljiT7mQohuysvrlSwkpZ/3ec8T
LvQ9tfnhW81CXxp/+b96xoX7f4WXuiIWepvr6TT0nDy/hSPg/JSF6sKFrETq
uPDEcfr0mVoWyjFfq7SngQv9r4bNHJ+z0J1NVaLnGrnQ5tndYf+ChcL/2j0e
1sQFCamjp+zqWMhn/F1f3kuS70AQ80A9C53vOdPQ3MyFU8tNiq0aWOh/gsQF
3w==
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{1., -4.2},
  PlotRange->{{1, 1.8}, {-4.195639421005218, -2.7315299692394333`}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{3.500929036853546*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"estimate", "/.", 
    RowBox[{"(", 
     RowBox[{"k", "\[Rule]", " ", "2"}], ")"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"q", ",", "1", ",", "1.8"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.500929030889267*^9, 3.500929031001552*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwVx3k4lAkcwPGZSQahsqx2nZMOEW2Rq55+JStPRBRmY1K63douK4SSinqI
olQ2spKsuwPP701Ekqs8paXwDo2xNPfB27TtH9/n83xZodF+Bxg0Gm3b9/6X
I96rRqMJgO9ZO/btG5PYTl/pSacLINiSSlIqmYTrfFkWgyGAtbt97kjFTMLS
+qLZXDUB2K+qOiT9zCQkodUuWhoCoI03K/V6mERGHyNWf4EA7u77qGgpZBKN
VUVDluYCyEuQrJvdzCSMYsbqfTcKQJCocAjLUic0ojvCtNMEwIsLLRi1nktc
HTBeZdkmgDdnDzf3qOYQmx69V1HqQkgZSvK7IWIQZoaybhcvIWjkH3rixKcT
N0bPVA1kCEGVJ1BP0aQTbr9E5oz0CSHjVMmtFdY0Qk/YnHLXUARBd+PXVLap
MMEkLbklUAQx3cujpmK/4qLOsmSfWyJQPm9wvWJM4fbx9dnrPopgPNzfO0o2
g+W/O1UMm4iBRtpmNvGV6Jia+2o6VAw6llddjIYUuEcVouQUiSFcqzbdQizH
x7OXLB0mxHCh9FP+gLoc7SJY+9psJHCUm3/9qa0MvTyWVDyJlIDa/IX5qlgp
5pSkz+jXSKAvy5FHq5bgHzG7AnvFEhjc2f+1UlOCVxoz62TOUjD9q6ictVuM
7fFWZv2JUpCG7nerQRHeLrHP10cpmEkapw3sRVi0o1C/SU0GXs8Ox08UC9E9
Iq7wxa8yCA8LOLlzmRC1FQ2OF87JQOzVWBxSKUCG+p6e2g4Z6EYHiFscBJib
FBu3aZ4cHFSWOiW5X5Adz7Vw9JWDtyy77339NG7gEwNjuXLoHK7Zent8Cptb
tAql/XIwrdbmmdlM4XFW/aEoIwXUOXT09kf8i60TXeARrID2e5Bg+mwSnZf6
WvxzUwFDedfFBWaTODhqr/FuWAFpe7Ny00/y0UQ77asdSwnRw3rBGiMTmPnI
SaI8qIQu3Y49v7lN4M0u9qx5qRKMAzRXND/iYSd7VIfOUwJXy9VKuYaHKw+8
Zm21mYFUU48499LPaDW01F0SOQPd7h0GV6w/Y+C7T+HM2hlYzezx3HJ/HEvd
5tx6o5gBv2QFW8N2HK+Z5HykOc/C2rl1IXQcw9pTaazribPgE2S+v2rrGEbD
+LHLOAsJNReNmka46B3395sN375/7orQHxO5GLz2gx3bjYJ7Sx5WRRhwkck5
Wtx3lgIuPs4eqCdRsYGRKTpHgZVpW79zHYl88+zjeucpyBKf8r1RQ2IXt8rd
7wIFx9LzREGVJOZECHm9mRTcqU35MHKfxMWnY2x6r1FwpIznoCggcf3NqPru
Ugps4/p6vVNJtE1Q3f5yn4KDhOYP9ckkmoVcPj//AQX0gROXTM6QyLCoYPs8
pOB8YStr6jSJL8umZrqqKJhcTo1ePkFiwNMI6HpKQSBHu2LwCIkeBdTy6QYK
Sl0OcLYcJtE5MWOBbhMFUUObNlcfJNHYtXxkG1IAnF3V6ftIJF9Opr5+TsHP
7LfGThwS3z6Ij5hqoeA4xzCpOIjEF5nz/HVeULDYK81w4S4Sy3ytl21rpyB7
dSOfH0BigV2DbuRLChYFRC5l+5OYaeApz+igwB9Nr7XuIDFR/uFT+SsKXl9q
XW/nR2LMQFh7ZycFosGAn/7cTuJ/6Y+kuw==
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{1., -3.},
  PlotRange->{{1, 1.8}, {-2.999999804081644, -0.6035924429806114}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{3.500929031353334*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"estimate", "/.", 
    RowBox[{"(", 
     RowBox[{"k", "\[Rule]", " ", "3"}], ")"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"q", ",", "1", ",", "1.8"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5009280097380753`*^9, 3.50092803776243*^9}, {
  3.5009289935051622`*^9, 3.500929024672832*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwVkXs0lAkARxkxKlbakU7SGCIVtlKhOn7LkVWyobNlO9nSRlt5tjm7Uqpt
ParBEmNLD6UkIyWiQt+s5P0II4+J+RiTRyszZox5fLHtH/fcc/++rMMR/sE0
LS0tny/870BZ0DwtLQkux9nx5+boPF9tO29tbQlGHOXR09N0nruRIo1Gk0DH
RUlOfqTzbNdeZurOk+DKUSO6rJvOkx9+umWBvgQlNcHuG57QeewOWhRjkQRM
73pZWhCdV1mc229rIUH51oLs6jo9nlmkuMzvWwksEwzt/O/o8vQjGo8bJEgw
HM29+PV+Hd7V3uXf2NZJsCn489D1aG2eW3nPLKUnhc8RJ0YWZ45gmiratuyS
wmH4ptW6AIq4PnS+uJctxeCu8tHIWyrCY11YxmCHFNnmTntSZQpisbT6j7um
U3gxNtgwlSknzponXKjZN4VP9zZE8a9OEUubCy7svjkFz6zis9ZZEsL3w7b0
rQNTsHVTbnjVMEEU/upcRJrLcM2tP2n6xTjhdDGz6dNhGX7bQTjac0eIQ7MH
VYG5X1rfwvvv+WLiueaK7eYxGSpqGSpRyBDhGMr6uc5eDifj5z8N0khil9fK
ohdhcvg96RxYNyggMvKS1IwSOUbO6I5yn3YTpyP372uXyeGx2fnHcCM+kVqZ
/EzhMo2mmLdHEoPeEvWxa5hdcdOY2bFKZKPbSNzK23iNQUyjyKxzWQmzhsjd
k8OomqfAmsoQa4lrJeEZGpNTu12BB+wrq9eXFxMGygqnS/EKWF/yleSJbxM0
vUNvSxsVOCF+p7YWnUPmuagYt4UzYD3j3zVj30dA7LCVk98MciP2cjfVlMB1
nNcrzpyBiUiR0resEtU1C3Kmu2bw+K5Vg37VP4hmlR0NN1MiuBsHaxPf4M1Y
K7wOKBHOnJ+vPVwPF2s/K0G2EtXGLTtt6M14P7RRv5tUIvBCHvu+RxvMDRI+
O7JUEA/0PBIsbkdyubNcFaJC2Xo+jZPagezWAI1FvgqM2T6ftKFONAcMGWqP
qjAp6G0+YNEFu+AW1k57NVbovGysO/YOa/qtPeVhajxM1DQ/T+3Gvm7hCXqp
Gscix8XHeT3I99C52alUo9VYUxE00AuOecaAlosGeumt5wwG+lD6ewIrK04D
5wfftQlGBIjAh1MphAZPTEWPRV3v8X3M407XOQ0mImlL3cv6cWBTn2OABwXB
XxsFtjkDoAeevNfxJ4U3eSeWSKOEULrSkqfiKYz1xZKJ0UKMW6RHL06kMDou
NVoRI0TrcLGn/yUKD1pu3PY6L0RGqHS0PZnCRF5dPCdFCMszkfbtHAq/uFmw
TbhCbMsOL2vLpzBbsPXUHZEQDmdnb00+pJDv8NDBekQI5sGURCMuBdecDv/8
cSFoVkUBux9RX34O9hRKhWgomFC3FlMwTbovLJoTYu/LULS+pGDSW3S6yZCE
1w1q1acKCuqh0kdJRiRc4tiLvqqiIJnM42w3JrHcvXDQh6BQ9THt8isGCVHD
x4strym827GXKjQjwefGhk7UUDAOSyWPmpOoTV74g2EthTt1LrGWTBIFfmtt
fOopdAat5HMsSdxwrPgqrIGC3rP4dN+VJJJNvGfYjRReh1ynL7AhETfTJyxs
ovCv/KTj61UkInuP1zc3UyjqYS45s5rEf4PIloQ=
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{1., 0},
  PlotRange->{{1, 1.8}, {-2.999999673469408, 0.5050640518300236}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.500928017817813*^9, 3.500928038231553*^9}, 
   3.500928953819159*^9, {3.5009289940298147`*^9, 3.500929025066739*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSolve", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"estimate", "/.", 
     RowBox[{"(", 
      RowBox[{"k", "\[Rule]", "3"}], ")"}]}], ")"}], "\[Equal]", "0"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.500928961902479*^9, 3.500928986792348*^9}, {
  3.500929042353332*^9, 3.500929042455727*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"-", "1.4210300621011176`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", "1.421030062101116`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.`", "\[InvisibleSpace]", "+", 
      RowBox[{"1.1150140949773835`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.`", "\[InvisibleSpace]", "-", 
      RowBox[{"1.1150140949773835`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.7191732193714307`", "\[InvisibleSpace]", "+", 
      RowBox[{"0.4732658815168487`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.7191732193714307`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.4732658815168487`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.7191732193714301`"}], "+", 
      RowBox[{"0.47326588151684823`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.7191732193714301`"}], "-", 
      RowBox[{"0.47326588151684823`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.`", "\[InvisibleSpace]", "+", 
      RowBox[{"0.6021038574059878`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.6021038574059878`", " ", "\[ImaginaryI]"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.50092897576304*^9, 3.5009289872316303`*^9}, 
   3.500929042791359*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"estimate", "/.", 
    RowBox[{"(", 
     RowBox[{"k", "\[Rule]", " ", "4"}], ")"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"q", ",", "1", ",", "1.8"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.500929048616558*^9, 3.500929048728627*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwVzns4lQcAx3FOciQUj5BLHComVKNcKr+SmblTlpJEk5VzQmYm0VpLWejm
UimzXKaSHqUk7D2pEUl15HEZOq4d7xudm+Mc3tj2x/f5/PtlRcYGRTGUlJR8
/+t/wyQRKkpKQrhUlTTOzzO5Aco23srKQuy4zJwQiZhctyWyiwyGECHe21d/
HGZyrdb8ZrpQRQjN6K5KeTOTK42876KuJkShAed4/AUmN5PHiNddKkRdYK1j
vzmTW19V3G9lJsRO8+T0JF9VrlHc6KPArUL4XDCbyH+swlWLbT2skS5E10q9
hKBSZe7lHuO1Vs1CrOit8P3eb47YVtM9R6uKEKDlVP9RZYYw1Ze9dvER4ctn
jLuVwini2tDPVT2ZIhi+J2P35YsJ93WcnEGeCOp5ITr3myYJHVHjLzf1xSDY
2qHdzuNEqkn6yee7xBBQn220C0cIg7bbJ/1viOGi6NxibsUnAsY2X9o0IAZ7
d8361r5uoiLBqZJvIsEfdjrsbg8e4Xgq9+VkpATV3qEHWiqaif1z4YqwYgnk
/jGpD8pqicez56w2jktQ8CwxwivlImHPZh1otpVi/9X6Ugf1u/DxXFlZy5Gi
IzLQYDrrL+SUnZ3RfSBFidPuzGKHZhyL27PrrUSKEDL8RrjsFc7XZz2UOU9B
9i7bBDt5eJFibdqZNoWElWHudsGdKCxzuKpLTEHPjyuJEnSheEeRboOKDLzR
slqDY73wYCcXNX0lw0TslQXN9/qgIa9zzDgtQ35M3JavqwbAUN3/prpVBmay
Z7nfHj5yT8Qnb1s8DSW/JJbYaRAhKSMWjoHTOMfibr1qMARXktszmjsN0kMr
aXx4CI3P1YumOqfR03VomV/OMBJZj6KPGMnhJskt+s5jBH+Pt8NzrxyzUuuP
7oMjcF4VaPFPgRxP7ywq9Y8dRd+Qg1oXX44J6QcydH4UJhrpn+1ZCkyWlSxU
Tx1DVo2TVHFQgQydttyz9BgK2kNmzcoVmLLaRszHfEBbyJCmskABBd+SquZ9
gE3UK5aX7QwkAwllvpsEsO5f5SHlzCBRy+38fJ4Au7rexzCrZ7AgtP5xpFSA
cvcFNzrkM4jINkz60WsceSY5A0rOs4heytU3zhtH9U/prPy0WXgZDxqxh8cR
i7EfsolZ9Adv6DpmScIv+V6H6/ws9A4oT185SGLvhl77EHcaxctvvvT/kwQz
7GgJ71catCUrIIpPQu7KyBKfphFFyL8JGyRBml1K1DlDwzEgWS14iET7SJVH
UAYNm9gnHdtHSOSwRYK3WTSetq0oXSEgYX48zvZtHg1rkuPW8onE5oIjj16X
0zjYye8Xz5GwS50r/HSLxr3svqzheRKm4dlnltyhkXytUOWdEgWGRWWI/10a
mrwaj2oGhZbbEzPtVTRO/K5helSVwrdP2Gh/QsPli+t2w5oUPK/TlpN1NOKN
7ge90aLgnJa5VKuBxtrEHNeGJRSM3SoGfQkaFqx5Tp42heEW6tSrZzQER9fZ
eiyj8O5OCnviOY3VfM7F9XoUmrIWB2s20dh3S95grE/hduCa1b4v/vuN2Bgn
NqBw3b5Oi9NCQ9dnkaxvOYWsZd7Tma00DDMOuTcbUkib7n1f8ZJGi1p0aJUR
hbiewy/a2mg0PtTeVGBM4V8CR4L+
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{1., 0},
  PlotRange->{{1, 1.8}, {-2.9999995428571795`, 0.8472419885344424}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{3.5009290490607862`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"estimate2", "=", 
  RowBox[{"Together", "[", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{"q", "^", "4"}], ")"}]}], "+", 
    RowBox[{"2", "/", 
     RowBox[{"(", 
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{"2", "k"}], ")"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q", "+", 
        RowBox[{"q", "^", 
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}]}]}], ")"}], "^", "2"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"q", "^", 
          RowBox[{"(", "6", ")"}]}], ")"}]}], "+", 
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"2", 
          RowBox[{"q", "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "k"}], "+", "2"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.500929469967348*^9, 3.500929470261174*^9}, {
  3.5009683385699577`*^9, 3.500968353556238*^9}, {3.500968543230015*^9, 
  3.5009685479383717`*^9}, {3.500968591093217*^9, 3.5009685992911053`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "2"]}], " ", 
  SuperscriptBox["q", 
   RowBox[{
    RowBox[{"-", "8"}], "-", 
    RowBox[{"2", " ", "k"}]}]], " ", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["q", "4"], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "6"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["q", "8"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", 
      RowBox[{"2", " ", "k"}]]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["q", 
      RowBox[{"2", "+", 
       RowBox[{"2", " ", "k"}]}]]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.5009683413477697`*^9, 3.500968354324863*^9}, 
   3.5009685491167727`*^9, 3.500968599929537*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"estimate2", "/.", 
    RowBox[{"(", 
     RowBox[{"k", "\[Rule]", " ", "6"}], ")"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"q", ",", "1", ",", "1.8"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.500968361623844*^9, {3.5009685830406857`*^9, 3.500968583167796*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwVjWs0lAkYgMdQU1JUOinEpCSX0lGJ5O2iONVktEcmsUphj6ihy64udovI
hlJ0cVunNEmNViSR3qmoTN+4jKYI5U6EuV+/2PbHc57z/HrooUd3h1EpFArj
J/87WHbAgEIRgywmvXVyksZj6jnu0NMTw4jl9kiVksbbbKzMoFLFkN94aJ5i
lMazc/jbaoqBGJbbbf2H2kHjyUMfuxtOE4P6wvLWsEoaL1VIjTE1EUNdYel9
71ga73npnU47azHUpEmvMIen8szZ/RV+G8XANfuu2T48hTftKD/SKEkM+9cY
5XlO6POutVmstHsrhpCTYY+qY6m8TU9bJ8ipEuio5HHrFunxrOYrG913SmDg
9Yv+u48nMbvnr9K2VAmow8MX6l//gV7O0ZndQglYR1ZasC/qcI7k1fnb86XA
IO85vniqwbOWSedqA6TQejjiuLeTGs2I4nO+eVJ4XG1r78pRInPA4+r6L1II
4O/rdQ9Q4MNj60q6LGUQ0cQarFgmR9eErPdjoTLo4Qa0O6ukuH8iRBN8RwbM
KudVg+MSrNRdslv7TQb/Mssy5ANidImiH3zrJAfdyS0PrEfGcafPkpJn0XIo
duFs8PQew0zORa1pmRyMHRja2fnf8RQ7MKBZJgeB5uZsL4cRvPw87YnSTQHB
B4I8Esu+4bvT9laieAX0JwgvtwcOYT5n9S1TVMDK5Of+DKdBvPNLgWmNgRIq
RMlVZ7X9uC0qruDNViXw955anDHah0bqateUC0pov9aasVLRi9Sp+5vK+Uoo
Mi+/l6/qwaw/Y+I2zVDBlQUO/G6zHmSd7rNx9VOByO8lN31NN3oO89r6s1Rg
MD4czDnYha9qDQsUIhU8CQv+rcn/K56gV0QcMVdDfNSM+dntnVj3rQF8gtTQ
VJYd6p3egW5L/Wzac9TgU2gY1MJqx46e1dM+danhWXMG19n8M1oaJf1woWug
e0u9kKC2YdrTdXJNuAZWB4q+2PR+wpwGls66SAN1k4X6vX0fkWD1zNQb0kCt
ScfvoBahY5iAvt1JC8dq3Xe1GojQvnPpNnm0Fryy6f6HnD5gwKevh2nlWtgz
kBI54NuCRV76eS1qLezNsk34eE6I1y0zv1DcdGB4d/rmFe+bsfyPJPqNeB3k
7Lk9TzyrGY/CwPF01MFC/tzMrogm3BX3qMVzUgc/2CWLUm80YtCazy4sLxI4
NY0Kmn8D0oJjC4WJJPj2UojYtQJUe1LTpBdIKL12gJ2xSoDD1ldPzEkmoZKZ
sqDUUYANfaXbdqeQEHjJPk62WICZUZKh5jQSQnYWhCcaC3DxGbZT83USBvtU
Lz8OEeiRc6SisYgEIE2q1+cSuOLsRP74fRJ+rZp+5tQNAq1C0pONH5Cwe1ez
W9VVAqk2JSxfLgkLuMJijxQC64tHtQ2lJDjT+fsYJwncUxUFDVUkpKiXvM5j
EuiTSy4bqybBwrzd5fsOAt3iU01m1ZCglMTnrfcm0GLzw24GkpDecSuwcwOB
vfUjCYLXJBxhRZxwdCDww4PTUaO1JBz2F3HO2xL4Jm2G/8w3JEQbeTe20Qks
9nOwZbz7+VNsMrhkRmCuS/Ws6PqfHedn0j+XwLR5O1SpfBLs9sXM2WhMYLzq
89eH70m4OHbIMNeQQHZb5DuCIKHz5rhKPYXA/wDHMaUQ
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{1., 0},
  PlotRange->{{1, 1.8}, {-2.9999997061224746`, 0.}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{3.500968368800877*^9, 3.500968552343527*^9, 
  3.5009685837945213`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSolve", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"estimate2", "/.", 
     RowBox[{"(", 
      RowBox[{"k", "\[Rule]", " ", "4"}], ")"}]}], ")"}], "\[Equal]", "0"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.500968379655253*^9, 3.5009684019598093`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"-", "1.4449159049841804`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", "1.444915904984164`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.36375299765184543`", "\[InvisibleSpace]", "+", 
      RowBox[{"1.0171644581525454`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.36375299765184543`", "\[InvisibleSpace]", "-", 
      RowBox[{"1.0171644581525454`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.36375299765184593`"}], "+", 
      RowBox[{"1.0171644581525436`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.36375299765184593`"}], "-", 
      RowBox[{"1.0171644581525436`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.7926574562139983`"}], "+", 
      RowBox[{"0.3277969006909704`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.7926574562139983`"}], "-", 
      RowBox[{"0.3277969006909704`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.7926574562139986`", "\[InvisibleSpace]", "+", 
      RowBox[{"0.32779690069097106`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.7926574562139986`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.32779690069097106`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.`", "\[InvisibleSpace]", "+", 
      RowBox[{"0.5699802266730174`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.5699802266730174`", " ", "\[ImaginaryI]"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.5009684037503967`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"AddTriple", "[", 
   RowBox[{"g_GradedBigraph", ",", "m_", ",", "k_", ",", "n_"}], "]"}], ":=", 
  
  RowBox[{"GradedBigraph", " ", "@@", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "m"}], "}"}]}], "]"}], "~", "Join", "~", 
     RowBox[{"(", 
      RowBox[{"List", " ", "@@", " ", "g"}], ")"}], "~", "Join", "~", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "k"}], "}"}]}], "]"}], "~", "Join", "~", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"n", "-", "k"}]}], "}"}]}], "]"}], "~", "Join", "~", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", 
        RowBox[{"{", "1", "}"}]}], "}"}], "}"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.500988515029048*^9, 3.5009886277391653`*^9}, {
  3.500988722279339*^9, 3.50098872539707*^9}, {3.5009887595404367`*^9, 
  3.5009887613393183`*^9}, {3.50098882161414*^9, 3.5009889096452713`*^9}, {
  3.500988989272439*^9, 3.500988991295857*^9}, {3.500989033456954*^9, 
  3.500989054193762*^9}, {3.500989147903679*^9, 3.500989149228215*^9}, {
  3.5042732391422853`*^9, 3.504273351458633*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AddTriple", "[", 
  RowBox[{
   RowBox[{"BadSeed", "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", "2", ",", "2", ",", "2"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.500988731329686*^9, 3.500988740472609*^9}, {
  3.504273438030946*^9, 3.504273441972476*^9}}],

Cell[BoxData[
 RowBox[{"GradedBigraph", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"{", "1", "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", "1", "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", "1", "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", "1", "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", "1", "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "1", "}"}], ",", 
     RowBox[{"{", "1", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "1", "}"}], ",", 
     RowBox[{"{", "1", "}"}]}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{
  3.500988992630728*^9, {3.500989043705468*^9, 3.5009890559880247`*^9}, 
   3.5009891515426273`*^9, {3.5042734345862417`*^9, 3.504273442433*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DisplayBigraph", "[", "foo", "]"}]], "Input",
 CellChangeTimes->{{3.5009886312533493`*^9, 3.50098870244694*^9}, {
  3.500989002262024*^9, 3.500989002404091*^9}, {3.500989325374835*^9, 
  3.50098932644066*^9}, {3.504273185026176*^9, 3.504273185098998*^9}, {
  3.504273219372365*^9, 3.5042732359536457`*^9}, {3.5042733111006727`*^9, 
  3.504273314834385*^9}, {3.504273362102862*^9, 3.504273362242495*^9}, {
  3.5042737200659323`*^9, 3.504273720319059*^9}}],

Cell[BoxData[
 GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
    PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {PointBox[{6, 0}],
      PointBox[{6, 2}]}, {PointBox[{7, -2}], PointBox[{7, 0}], 
     PointBox[{7, 2}], PointBox[{7, 4}]}, {PointBox[{8, 0}], 
     PointBox[{8, 2}]}, {PointBox[{9, 0}], PointBox[{9, 2}]}, {
     PointBox[{10, 0}], PointBox[{10, 2}]}, {PointBox[{11, 0}], 
     PointBox[{11, 2}]}, {PointBox[{12, 0}], PointBox[{12, 2}]}, {
     PointBox[{13, 0}], PointBox[{13, 2}]}, {PointBox[{14, 0}], 
     PointBox[{14, 2}]}, {PointBox[{15, 0}], PointBox[{15, 2}]}, {
     PointBox[{16, 0}], PointBox[{16, 2}]}, {PointBox[{17, 0}], 
     PointBox[{17, 2}]}, {PointBox[{18, 0}], PointBox[{18, 2}]}}, {
    LineBox[{{1, 1}, {2, 1}}], LineBox[{{2, 1}, {3, 1}}], 
    LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
     LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, 0}}], {}}, {{}, 
      LineBox[{{5, 2}, {6, 2}}]}}, {{LineBox[{{6, 0}, {7, -2}}], 
      LineBox[{{6, 0}, {7, 0}}], {}, {}}, {{}, {}, LineBox[{{6, 2}, {7, 2}}], 
      LineBox[{{6, 2}, {7, 4}}]}}, {{{}, {}}, {
      LineBox[{{7, 0}, {8, 0}}], {}}, {{}, 
      LineBox[{{7, 2}, {8, 2}}]}, {{}, {}}}, {{
      LineBox[{{8, 0}, {9, 0}}], {}}, {{}, LineBox[{{8, 2}, {9, 2}}]}}, {{
      LineBox[{{9, 0}, {10, 0}}], {}}, {{}, LineBox[{{9, 2}, {10, 2}}]}}, {{
      LineBox[{{10, 0}, {11, 0}}], {}}, {{}, LineBox[{{10, 2}, {11, 2}}]}}, {{
      LineBox[{{11, 0}, {12, 0}}], {}}, {{}, LineBox[{{11, 2}, {12, 2}}]}}, {{
      LineBox[{{12, 0}, {13, 0}}], {}}, {{}, LineBox[{{12, 2}, {13, 2}}]}}, {{
      LineBox[{{13, 0}, {14, 0}}], {}}, {{}, LineBox[{{13, 2}, {14, 2}}]}}, {{
      LineBox[{{14, 0}, {15, 0}}], {}}, {{}, LineBox[{{14, 2}, {15, 2}}]}}, {{
      LineBox[{{15, 0}, {16, 0}}], {}}, {{}, LineBox[{{15, 2}, {16, 2}}]}}, {{
      LineBox[{{16, 0}, {17, 0}}], {}}, {{}, LineBox[{{16, 2}, {17, 2}}]}}, {{
      LineBox[{{17, 0}, {18, 0}}], 
      LineBox[{{17, 0}, {18, 
       2}}]}, {{}, {}}}}, {{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{{}, \
{}, {}, {}}, {{}, {}, {}, {}}}, {{{}, {}}, {{}, {}}, {{}, {}}, {{}, {}}}, \
{{{}, {}}, {{}, {}}}, {{{}, {}}, {{}, {}}}, {{{}, {}}, {{}, {}}}, {{{}, {}}, \
{{}, {}}}, {{{}, {}}, {{}, {}}}, {{{}, {}}, {{}, {}}}, {{{}, {}}, {{}, {}}}, \
{{{}, {}}, {{}, {}}}, {{{}, {}}, {{}, {}}}, {{{}, {}}, {{}, {}}}}}]], "Output",\

 CellChangeTimes->{{3.500988660134804*^9, 3.500988727176714*^9}, {
   3.500988866628171*^9, 3.5009889145363693`*^9}, {3.500988993572139*^9, 
   3.50098900281304*^9}, {3.500989044565037*^9, 3.5009890568947573`*^9}, 
   3.500989155698927*^9, 3.500989326995639*^9, {3.5042731858548813`*^9, 
   3.5042732211683693`*^9}, {3.5042732842317533`*^9, 3.504273362722908*^9}, 
   3.50427372085464*^9, 3.504273752690095*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"foo", "=", 
  RowBox[{"GradedBigraph", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"{", "1", "}"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"{", "1", "}"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"{", "1", "}"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", "1", "}"}], ",", 
      RowBox[{"{", "1", "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.504273448749168*^9, 3.504273451440737*^9}, {
   3.5042734850004997`*^9, 3.504273615373913*^9}, {3.504273683181446*^9, 
   3.504273702775872*^9}, 3.504273741919332*^9}],

Cell[BoxData[
 RowBox[{"GradedBigraph", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"{", "1", "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", "1", "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", "1", "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "1", "}"}], ",", 
     RowBox[{"{", "1", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{
  3.504273452041994*^9, {3.504273493366673*^9, 3.504273625020309*^9}, {
   3.504273703462508*^9, 3.5042737122842493`*^9}, 3.50427374251436*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{"DimensionOfGenerator", "[", "foo", "]"}], ",", "50"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.500989011344227*^9, 3.50098902852676*^9}, {
  3.5009891608737087`*^9, 3.500989163607774*^9}, {3.500989329874967*^9, 
  3.50098933002607*^9}, {3.5042736185969477`*^9, 3.504273620756967*^9}, {
  3.5042737591061773`*^9, 3.504273789111403*^9}}],

Cell[BoxData["2.\
19152091111547142269980691441199213036712831407187241686074668063220812364251`\
50."], "Output",
 CellChangeTimes->{
  3.500989061531188*^9, {3.50098915715596*^9, 3.500989164000437*^9}, 
   3.500989330434196*^9, {3.504273621201791*^9, 3.504273628030068*^9}, {
   3.504273704549796*^9, 3.504273713537385*^9}, {3.504273743666317*^9, 
   3.50427378952989*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"q", "+", 
    RowBox[{"q", "^", 
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}]}]}], ")"}], "/.", 
  RowBox[{"NSolve", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1", "+", 
        SuperscriptBox["q", "4"], "-", 
        SuperscriptBox["q", 
         RowBox[{"4", "+", 
          RowBox[{"2", " ", "n"}]}]], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["q", 
          RowBox[{"6", "+", 
           RowBox[{"2", " ", "n"}]}]]}], "+", 
        SuperscriptBox["q", 
         RowBox[{"8", "+", 
          RowBox[{"2", " ", "n"}]}]]}], "/.", 
       RowBox[{"(", 
        RowBox[{"n", "\[Rule]", " ", "3"}], ")"}]}], ")"}], "\[Equal]", "0"}],
     ",", "q"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.500989202385509*^9, 3.500989313891436*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "2.191520911042651`"}], ",", 
   RowBox[{"-", "2.`"}], ",", 
   RowBox[{
    RowBox[{"-", "1.6249561358917304`"}], "+", 
    RowBox[{"0.15466728471608227`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "1.6249561358917304`"}], "-", 
    RowBox[{"0.15466728471608227`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "1.0024005049304658`"}], "+", 
    RowBox[{"0.15082837486426925`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "1.0024005049304658`"}], "-", 
    RowBox[{"0.15082837486426925`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[InvisibleSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[InvisibleSpace]", "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.0024005049304658`", "\[InvisibleSpace]", "+", 
    RowBox[{"0.15082837486426925`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.0024005049304658`", "\[InvisibleSpace]", "-", 
    RowBox[{"0.15082837486426925`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.6249561358917304`", "\[InvisibleSpace]", "+", 
    RowBox[{"0.15466728471608227`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.6249561358917304`", "\[InvisibleSpace]", "-", 
    RowBox[{"0.15466728471608227`", " ", "\[ImaginaryI]"}]}], ",", "2.`", ",",
    "2.191520911042651`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.500989216188786*^9, {3.500989268080277*^9, 3.5009893143932257`*^9}}]
}, Open  ]],

Cell[BoxData["2.191520911042651`"], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"qFromd", "[", "2.191520911042651`", "]"}]], "Input",
 CellChangeTimes->{{3.5009914953084297`*^9, 3.5009915040668163`*^9}}],

Cell[BoxData["1.54374591944209`"], "Output",
 CellChangeTimes->{3.500991504443799*^9}]
}, Open  ]],

Cell["\<\
We see that the norm of the graph pictured above is smaller than the norm of \
\\Gamma_{3,\\infty}.\
\>", "Text",
 CellChangeTimes->{{3.500989356999283*^9, 3.500989388314258*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"AddTriple2", "[", 
   RowBox[{"g_GradedBigraph", ",", "m_", ",", "n_"}], "]"}], ":=", 
  RowBox[{"GradedBigraph", " ", "@@", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "m"}], "}"}]}], "]"}], "~", "Join", "~", 
     RowBox[{"(", 
      RowBox[{"List", " ", "@@", " ", "g"}], ")"}], "~", "Join", "~", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}], "~", "Join", "~", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "}"}], "}"}]}], ")"}]}]}]], "Input",\

 CellChangeTimes->{{3.5009899184364843`*^9, 3.500989988994812*^9}, {
  3.500990051518899*^9, 3.500990083244281*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DisplayBigraph", "[", 
  RowBox[{"AddTriple2", "[", 
   RowBox[{
    RowBox[{"BadSeed", "[", 
     RowBox[{"[", 
      RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", "0", ",", "12"}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.500989957800273*^9, 3.500989958885188*^9}, {
  3.500990315372532*^9, 3.500990340011951*^9}, {3.5009906130087023`*^9, 
  3.500990613367635*^9}}],

Cell[BoxData[
 GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
    PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {PointBox[{6, 0}],
      PointBox[{6, 2}]}, {PointBox[{7, -2}], PointBox[{7, 0}], 
     PointBox[{7, 2}], PointBox[{7, 4}]}, {PointBox[{8, 0}], 
     PointBox[{8, 2}]}, {PointBox[{9, 0}], PointBox[{9, 2}]}, {
     PointBox[{10, 0}], PointBox[{10, 2}]}, {PointBox[{11, 0}], 
     PointBox[{11, 2}]}, {PointBox[{12, 0}], PointBox[{12, 2}]}, {
     PointBox[{13, 0}], PointBox[{13, 2}]}, {PointBox[{14, 0}], 
     PointBox[{14, 2}]}, {PointBox[{15, 0}], PointBox[{15, 2}]}, {
     PointBox[{16, 0}], PointBox[{16, 2}]}, {PointBox[{17, 0}], 
     PointBox[{17, 2}]}, {PointBox[{18, 0}], PointBox[{18, 2}]}, {
     PointBox[{19, 0}], PointBox[{19, 2}]}, {PointBox[{20, 0}], 
     PointBox[{20, 2}]}, {PointBox[{21, 0}], PointBox[{21, 2}]}, {
     PointBox[{22, 0}], PointBox[{22, 2}]}, {PointBox[{23, -1}], 
     PointBox[{23, 1}], PointBox[{23, 3}]}}, {LineBox[{{1, 1}, {2, 1}}], 
    LineBox[{{2, 1}, {3, 1}}], 
    LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
     LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, 0}}], {}}, {{}, 
      LineBox[{{5, 2}, {6, 2}}]}}, {{LineBox[{{6, 0}, {7, -2}}], 
      LineBox[{{6, 0}, {7, 0}}], {}, {}}, {{}, {}, LineBox[{{6, 2}, {7, 2}}], 
      LineBox[{{6, 2}, {7, 4}}]}}, {{{}, {}}, {
      LineBox[{{7, 0}, {8, 0}}], {}}, {{}, 
      LineBox[{{7, 2}, {8, 2}}]}, {{}, {}}}, {{
      LineBox[{{8, 0}, {9, 0}}], {}}, {{}, LineBox[{{8, 2}, {9, 2}}]}}, {{
      LineBox[{{9, 0}, {10, 0}}], {}}, {{}, LineBox[{{9, 2}, {10, 2}}]}}, {{
      LineBox[{{10, 0}, {11, 0}}], {}}, {{}, LineBox[{{10, 2}, {11, 2}}]}}, {{
      LineBox[{{11, 0}, {12, 0}}], {}}, {{}, LineBox[{{11, 2}, {12, 2}}]}}, {{
      LineBox[{{12, 0}, {13, 0}}], {}}, {{}, LineBox[{{12, 2}, {13, 2}}]}}, {{
      LineBox[{{13, 0}, {14, 0}}], {}}, {{}, LineBox[{{13, 2}, {14, 2}}]}}, {{
      LineBox[{{14, 0}, {15, 0}}], {}}, {{}, LineBox[{{14, 2}, {15, 2}}]}}, {{
      LineBox[{{15, 0}, {16, 0}}], {}}, {{}, LineBox[{{15, 2}, {16, 2}}]}}, {{
      LineBox[{{16, 0}, {17, 0}}], {}}, {{}, LineBox[{{16, 2}, {17, 2}}]}}, {{
      LineBox[{{17, 0}, {18, 0}}], {}}, {{}, LineBox[{{17, 2}, {18, 2}}]}}, {{
      LineBox[{{18, 0}, {19, 0}}], {}}, {{}, LineBox[{{18, 2}, {19, 2}}]}}, {{
      LineBox[{{19, 0}, {20, 0}}], {}}, {{}, LineBox[{{19, 2}, {20, 2}}]}}, {{
      LineBox[{{20, 0}, {21, 0}}], {}}, {{}, LineBox[{{20, 2}, {21, 2}}]}}, {{
      LineBox[{{21, 0}, {22, 0}}], {}}, {{}, LineBox[{{21, 2}, {22, 2}}]}}, {{
      LineBox[{{22, 0}, {23, -1}}], LineBox[{{22, 0}, {23, 1}}], {}}, {{}, {},
       LineBox[{{22, 2}, {23, 
       3}}]}}}, {{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{{}, {}, {}, \
{}}, {{}, {}, {}, {}}}, {{{}, {}}, {{}, {}}, {{}, {}}, {{}, {}}}, {{{}, {}}, \
{{}, {}}}, {{{}, {}}, {{}, {}}}, {{{}, {}}, {{}, {}}}, {{{}, {}}, {{}, {}}}, \
{{{}, {}}, {{}, {}}}, {{{}, {}}, {{}, {}}}, {{{}, {}}, {{}, {}}}, {{{}, {}}, \
{{}, {}}}, {{{}, {}}, {{}, {}}}, {{{}, {}}, {{}, {}}}, {{{}, {}}, {{}, {}}}, \
{{{}, {}}, {{}, {}}}, {{{}, {}}, {{}, {}}}, {{{}, {}}, {{}, {}}}, {{{}, {}, \
{}}, {{}, {}, {}}}}}]], "Output",
 CellChangeTimes->{{3.500989959614081*^9, 3.500989990219347*^9}, {
   3.500990061319696*^9, 3.500990084328636*^9}, {3.50099031605437*^9, 
   3.500990340416738*^9}, 3.500990613883287*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{"DimensionOfGenerator", "[", 
   RowBox[{"AddTriple2", "[", 
    RowBox[{
     RowBox[{"BadSeed", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", "0", ",", "12"}], "]"}], 
   "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.5009900977848682`*^9, 3.500990112574952*^9}, {
  3.5009903202921133`*^9, 3.500990335940312*^9}, {3.500990596337132*^9, 
  3.500990596864399*^9}}],

Cell[BoxData["2.1915209330290684`"], "Output",
 CellChangeTimes->{{3.500990099266061*^9, 3.500990113115625*^9}, {
   3.500990321092214*^9, 3.500990336263564*^9}, 3.500990597404572*^9}]
}, Open  ]],

Cell[BoxData["2.1915209330290684`"], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"qFromd", "[", 
  RowBox[{"N", "[", 
   RowBox[{"DimensionOfGenerator", "[", 
    RowBox[{"AddTriple2", "[", 
     RowBox[{
      RowBox[{"BadSeed", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", "0", ",", "8"}], "]"}], 
    "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.500990380999074*^9, 3.50099038509315*^9}}],

Cell[BoxData["1.5437471413497426`"], "Output",
 CellChangeTimes->{3.50099038549883*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"2", "^", 
      RowBox[{"(", 
       RowBox[{"1", "/", "2"}], ")"}]}], "q"}], "-", 
    RowBox[{"(", 
     RowBox[{"q", "+", 
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}]}]}], ")"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"q", ",", "1.53", ",", "1.6"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5009902296220284`*^9, 3.500990262716085*^9}, {
  3.500990294382986*^9, 3.5009902951402607`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwd0HlMk3cYB/AW2+JKYRAOLeOokyhRDMiqFWH+yqGCpEg4Zme9QihglSGI
LFz6wjicFCJroRaRqyIKqMDGmBT4VW23aenwiqvIFAHBWowzCEVkY8+7P968
+eT7fZ48+a1KSIsRW1EoFAF85H8D3z78Rc48orSms5ixckxR2+ktpFONQ4Io
OX6wyTbKLnceEa5tisoIOc5az4wLJL1MzmXz5XjAhXaoCkz5JUPlvUGOo95Y
vo3IAy8J48Ot5fibmuctnfngruOflKlluOP9NetCguzzOty9ZFivOGo5XwL7
fLY6M0YqsTs1WRwlhXwy081y5Sx22ybnTVSCGb59+xcrcNfh0YAZBXh6TK/I
kGJCdLi35gK5f7xO43QGvwx0OKJWgW2MXkNFpdjy1nwKXwGLqjmZ1GLMlyxz
3HcdvPyvJxNXCjHnYcDj9G7wXV7VPg6Bt1hdXcFRg/+VRbgV5+JFWmx/pwbM
SmlPHMvCwrkVsr5fwUGu0o9P07H5Knvq4CC4b0198dcS7By39UjeA7DfXpfP
uIfwtKE8Ns8IJvrWZ1tF4I+2Hr1Oz8Cajcn+3ltQY5Ahes0E+PeBkdDP96KT
G2+I75nAK2nctrQkNOOkbZ15C76o3rFq1zHkNEiNW5gl3yNFLQs9gVIj8nKV
H8E/jbUSk9lof7fzw07qB0TZTOFzp0+ioinz5QRr8B7OiVuGAiR8835sjgUW
D93hsIvQ7RduApoj+LRh5+2qEpRUW7CpdSX46OwfcVOnUcN2etQdD3D8z+P2
kjJUekt9V+8FZmkyckbLUTP9ui5p3QdEtLBpC85nkYh38+8cP3If42BQXCUK
97WvWbsZjEt9Ps3/AY0tVLb0BEL/XGn1nXoZcuz2f6kJBj8PES0My1HuJvvG
hJ3Q3/1AoqdUo9yLrPJ8AfhmSTwDKVDXk+0Wv1jwstopU/I5VD3WqftNCPNi
6jv1GSVyGA7S/nkAPBd0+5WuBmkVtGAiEfqLg+8M5vPILsz8plECvlRZQl13
AdG1tKVLx8DcfRmeCXXoC6aoIiwL5gXGdnpxPZrfdk8gyoN82rbc+VADmg0o
LGMWQs54dtJ+pgHVLU/ecKEU8pA12uXfNaLnOsnS5XLwfeFOtmcT2hPRtlsg
I+9/fE3Z0YReZ98nksD8sAr26h+bUF6rpfMUWMM3FrR3N6EGmzCnLjChXR2J
e6FvGDG6yGG+X6mZ0EI/xi5hFKy5Yc3zfQJ9UXrm8WrI7TxiblFVyF+qaJaC
Ndf80yJpKqTt63/c/L+Hv3/EUCGTOzPASPZNEz2TNtAfbfonSAG57fgc0wX6
iY9KGOfAB6SU2HUq9FXVQo8nmCIYnnvqo0KvdBzTFtK2fa8TfVXIdm1q5BEw
4RGoz+JC30S3v0c62jutZhv02T7BJjBf7hyzOliFcnbFZFgpwePV/u2hKlTf
VveIC6YMxE/3h8M9I1p6FJgQynQ7IuEelnlzMtl3FdcOCWD/lw4pBJkz9ceE
0bA/ladUgjV+upAXMSr0H2nnUkQ=
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{1.53, 0},
  PlotRange->{{1.53, 1.6}, {-0.01984801960899496, 0.0377416986471828}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{3.500990263212167*^9, 3.500990296106576*^9},
 ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"1", "+", 
    RowBox[{"3", 
     RowBox[{"q", "^", "2"}]}], "-", 
    RowBox[{"3", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q", "+", 
        RowBox[{"q", "^", 
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}]}]}], ")"}], "^", "2"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"q", ",", "1.53", ",", "1.6"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.500991311774131*^9, 3.5009913227991953`*^9}, {
   3.500991415747799*^9, 3.500991419785486*^9}, 3.500991550797634*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwV0X1UzFkYB/ApDRlJMXJ/Ry/j5eB4WYrU6OXmiGQ12WrXnM3bziaU2rCy
aqy2bYUtB6XUlp3YpEhqN2wv68G0m1TG28huSKc2qWhNNfemss/8cc89n3O+
53uf59xpqq+CtpqLRKIAPKZ7gY/N6pdxjI5oD+vXyQQQVVrfNaJ14UPb/dAP
XMcrrOMZbZYcfe+Fjp0nCfFAy5QG2Tz0H3YWW06hRcPDO8VoRY9xn7+a0S32
hrEVTgJEZ78oKD3AaIr08/Uz0Ff6Lo9JTGDU0XK0z4CDAHczdxp/OsSo0s+l
MWKqAA5m27YqUhh1/8Tb20oQwN473a3tBL5/vXhBpZ0AZTta5IZMRtfGJ+XJ
pQIkhO6oyM5l9PQR/fE2WwHaPWwjK88xevKxPHjzBAGMb7sO3ihkdJnuanGH
lQA+EaMmbShh9FbjBPsciQCyh3L9rnJGJ9olV8ssBXA3L54iq2T0m8RGr/ti
AYYsgqtLgdF3ORO7j40SQDkwJa3qT0Y1zfPnOpgJ0FUsdGyuZ/SjLMs2/QiB
ySHLItUPcB9d9/4vhgh0N6QGq5sYzdl071POCbwf71ghfc6o9suF/lVGAnme
DetmtTFaW16wd10/gW+df9+q62Q0oWfNoQkGAgaptsjwltEy+1lTNb0EpPVm
IYP9jF4eGqn1ekMgyl8dn/We0U0aJybuJrCxfPLDUjNO5xxYOkbTSSCpo+uC
agyndYX9YWEdBJQ9fa0DVpyqiqJjXdsJ3H5pH2AxidPelBhoaiUQnvOdaxHh
tGJa6mB+CwHNSrHijiOnr38dKl/5nEDyrcq6uzM5de9z8nz3D4F8cUlN+FxO
QyQFQbVPCYS63eyNW8Sp0jlyxa4nBFYvtMmevZRT6av0tBWPCbQOnii45oH9
IzFrpz8kMKncpR2Wc3oyUOX6SEcg3tUmT+WHfeecp5c0on+xSj0QgPsozv6w
sZ5A2dOVxkXBnKa/yahaUkcgo7W05i8lp4Pq5MWkloDt357aJ5s4LfOr3Xuv
hoA202J5QhinFl7uziW3CVj7dvXkRXB6Rjg+rLpJQKy1+HA+hlM40e404waB
xZLQY76xnO4uNG4eV02AeesCQtWcXvUximsrCPTLE3+UJHJ6bElb9qXrBM5Y
bluQm8zpYZg3J/cqgRc1ER8upOJ+zfujVL8RWO9/MTAgjdO+FV5rAssIvN5/
PyEcbXf7+thVaHWRsfQg2jwr8I4nWjPOV1qGjvW7t3quKd/Q3GSXzqnlOTt/
sSkfZK1qQesGtIrKUsyH7vp6Twanl5xyo2ejXVIy81PQ+vOJzo5obVW1Ph+t
3Pd9nxTd6SCRN6E17/Rx5qZ8y9lhz0xOs1fVHH52BfNhjw6NPo3zjL5RmIb+
7NTgNSf04Ftl9FH0qxpZpzs6yd568Xfo8bOjPo5E13vUVUWb8p1iGx3aJfnI
fX9TXpi/vBPtGzec4YOOWxO02zwL/+9SygY39M8Xzzxagt7QMNQxE+3SrBUr
0L0Vz4qnmuax6lq6De3479M9E039XrbbE9Axiv/kY039UW5ZWegkwwyRCP0/
BBhyEA==
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{1.53, -6.28},
  PlotRange->{{1.53, 1.6}, {-6.281558372590778, -6.171875002092637}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{3.5009914201646833`*^9, 3.500991551309634*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"a", "=", 
  RowBox[{
   RowBox[{"qI", "[", 
    RowBox[{"2", ",", "q"}], "]"}], 
   RowBox[{
    RowBox[{
     RowBox[{"qI", "[", 
      RowBox[{
       RowBox[{"n", "+", "2"}], ",", "q"}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", 
       RowBox[{"q", "^", "3"}]}], ")"}]}], "/", 
    RowBox[{"q", "^", "k"}]}]}]}]], "Input",
 CellChangeTimes->{{3.501013465681926*^9, 3.501013507463707*^9}, {
  3.501013656096561*^9, 3.501013657102626*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["q", 
    RowBox[{
     RowBox[{"-", "5"}], "-", "k", "-", "n"}]], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox["q", "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["q", 
      RowBox[{"4", "+", 
       RowBox[{"2", " ", "n"}]}]]}], ")"}]}], 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["q", "2"]}], ")"}]}]]], "Output",
 CellChangeTimes->{3.501013508832177*^9, 3.501013657496249*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PositiveInequality", "=", 
  RowBox[{"Together", "[", 
   RowBox[{
    RowBox[{"a", " ", 
     RowBox[{"q", "^", "4"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a", "^", "2"}], "+", "a"}], ")"}], 
     RowBox[{"q", "^", "2"}]}], "-", 
    RowBox[{"6", 
     RowBox[{"a", "^", "2"}], 
     RowBox[{"q", "^", "2"}]}], "-", 
    RowBox[{"3", 
     RowBox[{"a", "^", "2"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.501013517349251*^9, 3.501013570152747*^9}, {
  3.501013697698118*^9, 3.501013702335411*^9}, {3.501013768145966*^9, 
  3.50101376925777*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["q", 
     RowBox[{
      RowBox[{"-", "10"}], "-", 
      RowBox[{"2", " ", "k"}], "-", 
      RowBox[{"2", " ", "n"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", 
       RowBox[{"4", "+", 
        RowBox[{"2", " ", "n"}]}]]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "-", 
      RowBox[{"5", " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", 
        RowBox[{"7", "+", "k", "+", "n"}]]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", 
        RowBox[{"9", "+", "k", "+", "n"}]]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", 
        RowBox[{"4", "+", 
         RowBox[{"2", " ", "n"}]}]]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["q", 
        RowBox[{"6", "+", 
         RowBox[{"2", " ", "n"}]}]]}]}], ")"}]}], 
   RowBox[{"4", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"]}], ")"}], "2"]}]]}]], "Output",
 CellChangeTimes->{{3.501013536722211*^9, 3.501013570620016*^9}, 
   3.50101365857486*^9, {3.50101369527706*^9, 3.501013702955982*^9}, 
   3.5010137697578573`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"PositiveInequality", "/.", 
      RowBox[{"(", 
       RowBox[{"n", "\[Rule]", "3"}], ")"}]}], ")"}], "/.", 
    RowBox[{"k", "\[Rule]", "1"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"q", ",", "1.53", ",", "1.6"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5010135851152363`*^9, 3.501013619328988*^9}, {
  3.501013664838275*^9, 3.501013686966186*^9}, {3.501013719531128*^9, 
  3.501013774600222*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwV0n801WccwHHVvdMU3UZSYVktqhWRbsp8fJ+JS2FDLd3140hXmIpaNuTn
UjujX66u36W6JdYPVscR1afcO8m1rBQrq5sjTVezk3Sfh3Xs8cdznvM65/18
nuePxyFiZ8i28SYmJoF8je2LvCWy50kU/NIcnBqLCZrUW7QYub2KyqOruO+7
mwdZJFOQ3mmuyuPeu9AsbCX3XNlHrpHcN6xFW/K5j/pk+Yq5g14bE/1TKPTm
6w/5FRHcUfTsXPU+CokPt5bqCghefnvRNDOdQvqKqMud+QRbVN8ai7Mp+C9z
Lk46TNBuXNS2oBwKxpY3WXk/EbT1Ukp7jlJYk5rp055FsCZa7zGoonAwI/7s
6X0E0+XR14pKKSgDste+TCT4YuXU2PrTFGpl+tT6eILGAUPazfMU5rg4G2pj
CXrHTLD85hIF0arFQ58qCM5+4PEo/iqfd7PywrwtBJePvzB9dj2FKXeunFJt
IPifKPR6NVKwXmBns3gtwfXvpuc1/EbhoaXTuvBggoYLM15u1lFwKLkY+Maf
4LSwFbEp9ynkh6TecfAh2N+aG5rSSUFS949TohfBEXP7a1ZPKbht70CpB8Fy
z9Yv5/Xw+0bj+o+4EUxdUretrY+CrK5BHLaY4KCVpnJwgMICacHGaieCVrpx
YcNDFJzSVoe4zSEY55+SXDhCoWy/abOtPcGNV6c9qB7HYKdCm3zKhuCPLw0V
EaYMvtC7JRyy5O9//bb73WQG8psZB0ssCDY+tw0UWTJ4/6QNZR8SVJRkuFfa
MJAu7aLrRQRPrhIHNdvz857q7omjAh64XX+3ZS4DxScLZU+YgGrxJa1iAb+v
ZE3MlCEB5dJb/ya5MHgYkTDrxYCAMmdJkeMyBmfu122eZRCwe/joudqVDOwL
D+jiewW0vOr6AgUGx0Z+ORz7XMBkd0l5hB+DgtS7TY1d3Gcm5+4LZOC4sU6H
HQLW/LnK6BLK4FXZDMdZDwQ83l2tbVrPwHygvVj5u4BTH3tqOjYxUC5tV15p
FlCjEgnpkQzeDa7pcNYKaOFjeF0ew6C3K9E0FAUUa0SjZ3cxaJX6qvPrBXQz
kx/y2cvg12PeGUtqBaRebYHyFAbBrlnDe2sEHPLI/Nksk0GO1k5tdVHAsolR
i0oPMEhy+f70vfMCPtPGjFbkMrC89fSxu1rAr/2rggPzGGxOyw1/c1LAVz/8
ka7gjp47f8sz7pRKY3Ua94a1YVE67pOTfKxquBP8whPPjvWtXZ3WSgaTemzL
Noz1IRYRem7akP1B4wney+P37D7OQN97myjLBHTNUalzuB1LfOUZ3JqG64/U
3O1C+J4d3H12Zh6d3P0BCytkY73+1HtPFf8Pugzr96W8j2zP/qCAgST4rbmC
e13+cO3H3EOaSOdQ7r+1s/uWc9/4a+tX3tzmjnGrY7mLesxVM8f6PrGkjdsM
JfPvlfB+xmdCH/cR7VBQA3dSQEjC+EIGAX7R353nPlFV1r6Um1aNNGZxu3Zp
xEHcvvtn9u/i1kw2LIviTmhqstrEve7zqdvTuSviJnitHpsfJy0s5LbZ3Rq1
nPt/tEt67A==
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{1.53, -37.},
  PlotRange->{{1.53, 1.6}, {-37.216893211704296`, -35.22047135860174}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{
  3.5010136875975637`*^9, {3.501013720494461*^9, 3.50101377497554*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSolve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"2", 
      RowBox[{"q", "^", "2"}]}], "-", 
     RowBox[{"3", 
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{"-", "2"}], ")"}]}]}], "-", "3"}], "\[Equal]", "0"}], ",", 
   "q"}], "]"}]], "Input",
 CellChangeTimes->{{3.501080920726185*^9, 3.501080937100562*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"-", "1.4785603341204945`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", "1.4785603341204951`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.`", "\[InvisibleSpace]", "+", 
      RowBox[{"0.8283360801235856`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.8283360801235856`", " ", "\[ImaginaryI]"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.50108094042199*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"2", 
      RowBox[{"q", "^", "2"}]}], "-", 
     RowBox[{"3", 
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{"-", "2"}], ")"}]}]}], "-", "3"}], "\[Equal]", "0"}], ",", 
   "q"}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"-", 
      SqrtBox[
       RowBox[{
        FractionBox["3", "4"], "+", 
        FractionBox[
         SqrtBox["33"], "4"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     SqrtBox[
      RowBox[{
       FractionBox["3", "4"], "+", 
       FractionBox[
        SqrtBox["33"], "4"]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        SqrtBox["33"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        SqrtBox["33"]}]]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.501087731661488*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Factor", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"q", "^", "4"}], "+", 
    RowBox[{"2", "d", " ", "q"}], "+", 
    RowBox[{
     RowBox[{"d", "^", "2"}], 
     RowBox[{"q", "^", "2"}]}], "+", 
    RowBox[{"2", 
     RowBox[{"q", "^", "2"}]}], "+", "1", "-", 
    RowBox[{
     RowBox[{"d", "^", "2"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", 
        RowBox[{"q", "^", "2"}]}], "+", "2"}], ")"}]}]}], "/.", 
   RowBox[{"{", 
    RowBox[{"d", "\[Rule]", 
     RowBox[{"(", 
      RowBox[{"q", "+", 
       RowBox[{"q", "^", 
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}]}]}], ")"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5042742194970503`*^9, 3.5042742863675613`*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}]}], 
   SuperscriptBox["q", "2"]]}]], "Output",
 CellChangeTimes->{{3.50427427240814*^9, 3.504274286881308*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Factor", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"2", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"d", "^", "2"}], "q"}], ")"}], "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"d", " ", "q"}], "+", "1"}], ")"}], "^", "2"}], "+", 
    RowBox[{"d", "^", "2"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"d", " ", "q"}], "+", 
       RowBox[{"d", " ", 
        RowBox[{"q", "^", 
         RowBox[{"(", "1", ")"}]}]}], "+", 
       RowBox[{"q", "^", 
        RowBox[{"(", 
         RowBox[{"-", "2"}], ")"}]}]}], ")"}], "^", "2"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"d", "+", 
       RowBox[{"2", "/", "q"}]}], ")"}], "^", "2"}], "+", 
    RowBox[{"2", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"d", "/", "q"}], "+", 
        RowBox[{"q", "^", 
         RowBox[{"(", 
          RowBox[{"-", "2"}], ")"}]}]}], ")"}], "^", "2"}]}], "-", 
    RowBox[{
     RowBox[{"d", "^", "4"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", 
        RowBox[{"q", "^", "2"}]}], "+", "2", "+", 
       RowBox[{"2", "/", 
        RowBox[{"q", "^", "2"}]}], "+", 
       RowBox[{"2", "/", 
        RowBox[{"q", "^", "4"}]}]}], ")"}]}]}], "/.", 
   RowBox[{"{", 
    RowBox[{"d", "\[Rule]", 
     RowBox[{"(", 
      RowBox[{"q", "+", 
       RowBox[{"q", "^", 
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}]}]}], ")"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.504274628957165*^9, 3.5042747786685266`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "2"]}], "+", 
     SuperscriptBox["q", "4"], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "6"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["q", "8"]}]}], ")"}]}], 
  SuperscriptBox["q", "8"]]], "Output",
 CellChangeTimes->{3.5042747793106537`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "2"}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["q", "2"]}], "+", 
    SuperscriptBox["q", "4"], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "6"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["q", "8"]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"q", ",", "1", ",", "1.6"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5042747968396673`*^9, 3.504274831775352*^9}, {
  3.504274920173986*^9, 3.5042749219329977`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwV0X04lPkaB/ApWrLeX+YRoSZHkRJZ0TL3b/XmrYiHU0S1QhyJSo3OHO3q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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{1., 0},
  PlotRange->{{1, 1.6}, {-5.999999951020399, 84.48818056653111}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{3.5042748330039387`*^9, 3.5042749226758547`*^9},
 ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSolve", "[", 
  RowBox[{
   RowBox[{"-", "2"}], "-", 
   RowBox[{"6", " ", 
    SuperscriptBox["q", "2"]}], "+", 
   SuperscriptBox["q", "4"], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "6"]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", "8"]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.504274875297185*^9, 3.504274878024396*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"-", "1.229958392600312`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.682856777394187`"}], "-", 
      RowBox[{"0.8586272095756944`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.682856777394187`"}], "+", 
      RowBox[{"0.8586272095756944`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.5515762573571658`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.`", "\[InvisibleSpace]", "+", 
      RowBox[{"0.5515762573571658`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.6828567773941872`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.8586272095756944`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.6828567773941872`", "\[InvisibleSpace]", "+", 
      RowBox[{"0.8586272095756944`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", "1.229958392600312`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{3.5042748826688538`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{"qFromd", "[", 
   RowBox[{"DimensionOfGenerator", "[", 
    RowBox[{"BadSeed", "[", 
     RowBox[{"[", 
      RowBox[{"1", ",", "1"}], "]"}], "]"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.5042748443429127`*^9, 3.504274864631544*^9}}],

Cell[BoxData["1.539222338420433`"], "Output",
 CellChangeTimes->{{3.504274857583074*^9, 3.504274865020274*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"d", "^", "2"}], "q"}], ")"}], "^", "2"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"d", " ", "q"}], "+", "1"}], ")"}], "^", "2"}], "+", 
        RowBox[{"d", "^", "2"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"d", " ", "q"}], "+", 
           RowBox[{"d", " ", 
            RowBox[{"q", "^", 
             RowBox[{"(", "1", ")"}]}]}], "+", 
           RowBox[{"q", "^", 
            RowBox[{"(", 
             RowBox[{"-", "2"}], ")"}]}]}], ")"}], "^", "2"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"d", "+", 
           RowBox[{"2", "/", "q"}]}], ")"}], "^", "2"}], "+", 
        RowBox[{"2", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"d", "/", "q"}], "+", 
            RowBox[{"q", "^", 
             RowBox[{"(", 
              RowBox[{"-", "2"}], ")"}]}]}], ")"}], "^", "2"}]}]}], ")"}], 
      "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"d", "^", "4"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", 
           RowBox[{"q", "^", "2"}]}], "+", "2", "+", 
          RowBox[{"2", "/", 
           RowBox[{"q", "^", "2"}]}], "+", 
          RowBox[{"2", "/", 
           RowBox[{"q", "^", "4"}]}]}], ")"}]}], ")"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{"d", "\[Rule]", 
       RowBox[{"(", 
        RowBox[{"q", "+", 
         RowBox[{"q", "^", 
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}]}]}], ")"}]}], "}"}]}], ")"}], "/.", 
   RowBox[{"{", 
    RowBox[{"q", "->", "1.539222338420433"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.501013682245501*^9, 3.501013683148427*^9}, {
  3.504275030882979*^9, 3.50427508475397*^9}}],

Cell[BoxData["1.11331946632781`"], "Output",
 CellChangeTimes->{3.504275085406081*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSolve", "[", 
  RowBox[{
   RowBox[{"2", 
    RowBox[{"q", "^", "2"}]}], "-", "3", "-", 
   RowBox[{"3", 
    RowBox[{"q", "^", 
     RowBox[{"-", "2"}]}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.504275170081121*^9, 3.504275184543611*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"-", "1.4785603341204945`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", "1.4785603341204951`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.`", "\[InvisibleSpace]", "+", 
      RowBox[{"0.8283360801235856`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.8283360801235856`", " ", "\[ImaginaryI]"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.5042751880777597`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"foo", "=", 
  RowBox[{
  "GraphFromString", "[", 
   "\"\<(bwd1v1v1v1p1v1x0p1x0v1x0p0x1v0x1p1x0v1x0p0x1v0x1p1x0v1x1duals1v1v1x2v\
1x2v2x1v1, \
bwd1v1v1v1p1v1x0p0x1v1x0p1x0p0x1p0x1v0x1x0x0p0x0x1x0v1x0p0x1v1x0p0x1v0x1p0x1p1\
x0p1x0duals1v1v1x2v1x3x2x4v1x2v4x3x2x1)\>\"", "]"}]}]], "Input",
 CellChangeTimes->{{3.504369619319769*^9, 3.504369623367229*^9}, {
  3.504369654354138*^9, 3.504369662514083*^9}, {3.504369696938748*^9, 
  3.5043696987060537`*^9}, {3.504369751954376*^9, 3.504369777535592*^9}, {
  3.504369814959618*^9, 3.504369849000391*^9}, {3.504369944448065*^9, 
  3.50436994652523*^9}, {3.504370051951393*^9, 3.504370056054413*^9}, {
  3.5043700959922533`*^9, 3.504370112126627*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"BigraphWithDuals", "[", 
    RowBox[{
     RowBox[{"GradedBigraph", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "1", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1"}], "}"}], "}"}]}], "]"}], ",", 
     RowBox[{"DualData", "[", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}], ",", 
   RowBox[{"BigraphWithDuals", "[", 
    RowBox[{
     RowBox[{"GradedBigraph", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "1", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"DualData", "[", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "2", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "3", ",", "2", ",", "1"}], "}"}]}], "]"}]}], 
    "]"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.504370056557068*^9, {3.504370098532914*^9, 3.504370112812744*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DisplayBigraph", "/@", "foo"}]], "Input",
 CellChangeTimes->{{3.5043701043950787`*^9, 3.504370114972499*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   GraphicsBox[{{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
       PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
        PointBox[{6, 0}], PointBox[{6, 2}]}, {PointBox[{7, 0}], 
        PointBox[{7, 2}]}, {PointBox[{8, 0}], PointBox[{8, 2}]}, {
        PointBox[{9, 0}], PointBox[{9, 2}]}, {PointBox[{10, 0}], 
        PointBox[{10, 2}]}, PointBox[{11, 1}]}, {LineBox[{{1, 1}, {2, 1}}], 
       LineBox[{{2, 1}, {3, 1}}], 
       LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
        LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, 0}}], 
         LineBox[{{5, 0}, {6, 2}}]}, {{}, {}}}, {{
         LineBox[{{6, 0}, {7, 0}}], {}}, {{}, 
         LineBox[{{6, 2}, {7, 2}}]}}, {{{}, LineBox[{{7, 0}, {8, 2}}]}, {
         LineBox[{{7, 2}, {8, 0}}], {}}}, {{
         LineBox[{{8, 0}, {9, 0}}], {}}, {{}, 
         LineBox[{{8, 2}, {9, 2}}]}}, {{{}, LineBox[{{9, 0}, {10, 2}}]}, {
         LineBox[{{9, 2}, {10, 0}}], {}}}, {LineBox[{{10, 0}, {11, 1}}], 
        LineBox[{{10, 2}, {11, 
         1}}]}}, {{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{{}, {}}, {{}, \
{}}}, {{{}, {}}, {{}, {}}}, {{{}, {}}, {{}, {}}}, {{{}, {}}, {{}, {}}}, {{}, \
{}}}}, 
     {RGBColor[1, 0, 0], LineBox[{{1, 1}, {1, 1.5}}], {}, 
      LineBox[{{3, 1}, {3, 1.5}}], {}, {LineBox[{{5, 0}, {5, 0.5}}], 
       LineBox[{{5, 2}, {5, 2.5}}]}, {{}, {}}, {LineBox[{{7, 0}, {7, 0.5}}], 
       LineBox[{{7, 2}, {7, 2.5}}]}, {{}, {}}, {
       LineBox[{{9, 0}, {9.2, 1}, {9, 2}}], 
       LineBox[{{9, 2}, {9.2, 1}, {9, 0}}]}, {{}, {}}, 
      LineBox[{{11, 1}, {11, 1.5}}]}}], ",", 
   GraphicsBox[{{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
       PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
        PointBox[{6, 0}], PointBox[{6, 2}]}, {PointBox[{7, -2}], 
        PointBox[{7, 0}], PointBox[{7, 2}], PointBox[{7, 4}]}, {
        PointBox[{8, 0}], PointBox[{8, 2}]}, {PointBox[{9, 0}], 
        PointBox[{9, 2}]}, {PointBox[{10, 0}], PointBox[{10, 2}]}, {
        PointBox[{11, -2}], PointBox[{11, 0}], PointBox[{11, 2}], 
        PointBox[{11, 4}]}}, {LineBox[{{1, 1}, {2, 1}}], 
       LineBox[{{2, 1}, {3, 1}}], 
       LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
        LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, 0}}], {}}, {{}, 
         LineBox[{{5, 2}, {6, 2}}]}}, {{LineBox[{{6, 0}, {7, -2}}], 
         LineBox[{{6, 0}, {7, 0}}], {}, {}}, {{}, {}, 
         LineBox[{{6, 2}, {7, 2}}], LineBox[{{6, 2}, {7, 4}}]}}, {{{}, {}}, {
         LineBox[{{7, 0}, {8, 0}}], {}}, {{}, 
         LineBox[{{7, 2}, {8, 2}}]}, {{}, {}}}, {{
         LineBox[{{8, 0}, {9, 0}}], {}}, {{}, LineBox[{{8, 2}, {9, 2}}]}}, {{
         LineBox[{{9, 0}, {10, 0}}], {}}, {{}, 
         LineBox[{{9, 2}, {10, 2}}]}}, {{{}, {}, LineBox[{{10, 0}, {11, 2}}], 
         LineBox[{{10, 0}, {11, 4}}]}, {LineBox[{{10, 2}, {11, -2}}], 
         LineBox[{{10, 2}, {11, 
          0}}], {}, {}}}}, {{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{{}, \
{}, {}, {}}, {{}, {}, {}, {}}}, {{{}, {}}, {{}, {}}, {{}, {}}, {{}, {}}}, \
{{{}, {}}, {{}, {}}}, {{{}, {}}, {{}, {}}}, {{{}, {}, {}, {}}, {{}, {}, {}, \
{}}}}}, 
     {RGBColor[1, 0, 0], LineBox[{{1, 1}, {1, 1.5}}], {}, 
      LineBox[{{3, 1}, {3, 1.5}}], {}, {LineBox[{{5, 0}, {5, 0.5}}], 
       LineBox[{{5, 2}, {5, 2.5}}]}, {{}, {}}, {LineBox[{{7, -2}, {7, -1.5}}],
        LineBox[{{7, 0}, {7.2, 1}, {7, 2}}], 
       LineBox[{{7, 2}, {7.2, 1}, {7, 0}}], 
       LineBox[{{7, 4}, {7, 4.5}}]}, {{}, {}}, {LineBox[{{9, 0}, {9, 0.5}}], 
       LineBox[{{9, 2}, {9, 2.5}}]}, {{}, {}}, {
       LineBox[{{11, -2}, {11.2, 1}, {11, 4}}], 
       LineBox[{{11, 0}, {11.2, 1}, {11, 2}}], 
       LineBox[{{11, 2}, {11.2, 1}, {11, 0}}], 
       LineBox[{{11, 4}, {11.2, 1}, {11, -2}}]}}}]}], "}"}]], "Output",
 CellChangeTimes->{3.504370115455214*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"bar", "=", 
  RowBox[{
  "GraphFromString", "[", 
   "\"\<(bwd1v1v1v1p1v1x0p0x1v1x0p1x0p0x1p0x1v0x1x0x0p0x0x1x0v1x0p0x1v1x0p0x1v\
1x1duals1v1v1x2v1x3x2x4v1x2v1, \
bwd1v1v1v1p1v1x0p1x0v1x0p0x1v0x1p1x0v1x0p0x1v0x1p1x0v0x1p0x1p1x0p1x0duals1v1v1\
x2v1x2v2x1v2x1x4x3)\>\"", "]"}]}]], "Input",
 CellChangeTimes->{{3.504370157275262*^9, 3.5043701972147083`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"BigraphWithDuals", "[", 
    RowBox[{
     RowBox[{"GradedBigraph", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "1", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1"}], "}"}], "}"}]}], "]"}], ",", 
     RowBox[{"DualData", "[", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "2", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}], ",", 
   RowBox[{"BigraphWithDuals", "[", 
    RowBox[{
     RowBox[{"GradedBigraph", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "1", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"DualData", "[", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "4", ",", "3"}], "}"}]}], "]"}]}], 
    "]"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.504370174735856*^9, 3.504370197679549*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DisplayBigraph", "/@", "bar"}]], "Input",
 CellChangeTimes->{{3.504370205063341*^9, 3.504370205932893*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   GraphicsBox[{{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
       PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
        PointBox[{6, 0}], PointBox[{6, 2}]}, {PointBox[{7, -2}], 
        PointBox[{7, 0}], PointBox[{7, 2}], PointBox[{7, 4}]}, {
        PointBox[{8, 0}], PointBox[{8, 2}]}, {PointBox[{9, 0}], 
        PointBox[{9, 2}]}, {PointBox[{10, 0}], PointBox[{10, 2}]}, 
       PointBox[{11, 1}]}, {LineBox[{{1, 1}, {2, 1}}], 
       LineBox[{{2, 1}, {3, 1}}], 
       LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
        LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, 0}}], {}}, {{}, 
         LineBox[{{5, 2}, {6, 2}}]}}, {{LineBox[{{6, 0}, {7, -2}}], 
         LineBox[{{6, 0}, {7, 0}}], {}, {}}, {{}, {}, 
         LineBox[{{6, 2}, {7, 2}}], LineBox[{{6, 2}, {7, 4}}]}}, {{{}, {}}, {
         LineBox[{{7, 0}, {8, 0}}], {}}, {{}, 
         LineBox[{{7, 2}, {8, 2}}]}, {{}, {}}}, {{
         LineBox[{{8, 0}, {9, 0}}], {}}, {{}, LineBox[{{8, 2}, {9, 2}}]}}, {{
         LineBox[{{9, 0}, {10, 0}}], {}}, {{}, LineBox[{{9, 2}, {10, 2}}]}}, {
        LineBox[{{10, 0}, {11, 1}}], 
        LineBox[{{10, 2}, {11, 
         1}}]}}, {{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{{}, {}, {}, \
{}}, {{}, {}, {}, {}}}, {{{}, {}}, {{}, {}}, {{}, {}}, {{}, {}}}, {{{}, {}}, \
{{}, {}}}, {{{}, {}}, {{}, {}}}, {{}, {}}}}, 
     {RGBColor[1, 0, 0], LineBox[{{1, 1}, {1, 1.5}}], {}, 
      LineBox[{{3, 1}, {3, 1.5}}], {}, {LineBox[{{5, 0}, {5, 0.5}}], 
       LineBox[{{5, 2}, {5, 2.5}}]}, {{}, {}}, {LineBox[{{7, -2}, {7, -1.5}}],
        LineBox[{{7, 0}, {7.2, 1}, {7, 2}}], 
       LineBox[{{7, 2}, {7.2, 1}, {7, 0}}], 
       LineBox[{{7, 4}, {7, 4.5}}]}, {{}, {}}, {LineBox[{{9, 0}, {9, 0.5}}], 
       LineBox[{{9, 2}, {9, 2.5}}]}, {{}, {}}, 
      LineBox[{{11, 1}, {11, 1.5}}]}}], ",", 
   GraphicsBox[{{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
       PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
        PointBox[{6, 0}], PointBox[{6, 2}]}, {PointBox[{7, 0}], 
        PointBox[{7, 2}]}, {PointBox[{8, 0}], PointBox[{8, 2}]}, {
        PointBox[{9, 0}], PointBox[{9, 2}]}, {PointBox[{10, 0}], 
        PointBox[{10, 2}]}, {PointBox[{11, -2}], PointBox[{11, 0}], 
        PointBox[{11, 2}], PointBox[{11, 4}]}}, {LineBox[{{1, 1}, {2, 1}}], 
       LineBox[{{2, 1}, {3, 1}}], 
       LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
        LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, 0}}], 
         LineBox[{{5, 0}, {6, 2}}]}, {{}, {}}}, {{
         LineBox[{{6, 0}, {7, 0}}], {}}, {{}, 
         LineBox[{{6, 2}, {7, 2}}]}}, {{{}, LineBox[{{7, 0}, {8, 2}}]}, {
         LineBox[{{7, 2}, {8, 0}}], {}}}, {{
         LineBox[{{8, 0}, {9, 0}}], {}}, {{}, 
         LineBox[{{8, 2}, {9, 2}}]}}, {{{}, LineBox[{{9, 0}, {10, 2}}]}, {
         LineBox[{{9, 2}, {10, 0}}], {}}}, {{{}, {}, 
         LineBox[{{10, 0}, {11, 2}}], LineBox[{{10, 0}, {11, 4}}]}, {
         LineBox[{{10, 2}, {11, -2}}], 
         LineBox[{{10, 2}, {11, 
          0}}], {}, {}}}}, {{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{{}, \
{}}, {{}, {}}}, {{{}, {}}, {{}, {}}}, {{{}, {}}, {{}, {}}}, {{{}, {}}, {{}, \
{}}}, {{{}, {}, {}, {}}, {{}, {}, {}, {}}}}}, 
     {RGBColor[1, 0, 0], LineBox[{{1, 1}, {1, 1.5}}], {}, 
      LineBox[{{3, 1}, {3, 1.5}}], {}, {LineBox[{{5, 0}, {5, 0.5}}], 
       LineBox[{{5, 2}, {5, 2.5}}]}, {{}, {}}, {LineBox[{{7, 0}, {7, 0.5}}], 
       LineBox[{{7, 2}, {7, 2.5}}]}, {{}, {}}, {
       LineBox[{{9, 0}, {9.2, 1}, {9, 2}}], 
       LineBox[{{9, 2}, {9.2, 1}, {9, 0}}]}, {{}, {}}, {
       LineBox[{{11, -2}, {11.2, -1}, {11, 0}}], 
       LineBox[{{11, 0}, {11.2, -1}, {11, -2}}], 
       LineBox[{{11, 2}, {11.2, 3}, {11, 4}}], 
       LineBox[{{11, 4}, {11.2, 3}, {11, 2}}]}}}]}], "}"}]], "Output",
 CellChangeTimes->{3.504370206407297*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"baz", " ", "=", " ", 
  RowBox[{
  "GraphFromString", "[", 
   "\"\<(bwd1v1v1v1p1v1x0p1x0v1x0p0x1v0x1p1x0v1x0p0x1v0x1p1x0v0x1p1x0duals1v1v\
1x2v1x2v2x1v1x2, \
bwd1v1v1v1p1v1x0p0x1v1x0p1x0p0x1p0x1v0x1x0x0p0x0x1x0v1x0p0x1v1x0p0x1v0x1p1x0du\
als1v1v1x2v1x3x2x4v1x2v2x1)\>\"", "]"}]}]], "Input",
 CellChangeTimes->{{3.504370228657668*^9, 3.504370275079507*^9}, 
   3.504370357374049*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"BigraphWithDuals", "[", 
    RowBox[{
     RowBox[{"GradedBigraph", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "1", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"DualData", "[", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], "]"}], ",", 
   RowBox[{"BigraphWithDuals", "[", 
    RowBox[{
     RowBox[{"GradedBigraph", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "1", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"DualData", "[", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "2", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1"}], "}"}]}], "]"}]}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{3.504370245141149*^9, 3.504370275700768*^9, 
  3.504370358464705*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DisplayBigraph", "/@", "baz"}]], "Input",
 CellChangeTimes->{{3.50437025391186*^9, 3.50437025435745*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   GraphicsBox[{{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
       PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
        PointBox[{6, 0}], PointBox[{6, 2}]}, {PointBox[{7, 0}], 
        PointBox[{7, 2}]}, {PointBox[{8, 0}], PointBox[{8, 2}]}, {
        PointBox[{9, 0}], PointBox[{9, 2}]}, {PointBox[{10, 0}], 
        PointBox[{10, 2}]}, {PointBox[{11, 0}], PointBox[{11, 2}]}}, {
       LineBox[{{1, 1}, {2, 1}}], LineBox[{{2, 1}, {3, 1}}], 
       LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
        LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, 0}}], 
         LineBox[{{5, 0}, {6, 2}}]}, {{}, {}}}, {{
         LineBox[{{6, 0}, {7, 0}}], {}}, {{}, 
         LineBox[{{6, 2}, {7, 2}}]}}, {{{}, LineBox[{{7, 0}, {8, 2}}]}, {
         LineBox[{{7, 2}, {8, 0}}], {}}}, {{
         LineBox[{{8, 0}, {9, 0}}], {}}, {{}, 
         LineBox[{{8, 2}, {9, 2}}]}}, {{{}, LineBox[{{9, 0}, {10, 2}}]}, {
         LineBox[{{9, 2}, {10, 0}}], {}}}, {{{}, 
         LineBox[{{10, 0}, {11, 2}}]}, {
         LineBox[{{10, 2}, {11, 
          0}}], {}}}}, {{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{{}, \
{}}, {{}, {}}}, {{{}, {}}, {{}, {}}}, {{{}, {}}, {{}, {}}}, {{{}, {}}, {{}, \
{}}}, {{{}, {}}, {{}, {}}}}}, 
     {RGBColor[1, 0, 0], LineBox[{{1, 1}, {1, 1.5}}], {}, 
      LineBox[{{3, 1}, {3, 1.5}}], {}, {LineBox[{{5, 0}, {5, 0.5}}], 
       LineBox[{{5, 2}, {5, 2.5}}]}, {{}, {}}, {LineBox[{{7, 0}, {7, 0.5}}], 
       LineBox[{{7, 2}, {7, 2.5}}]}, {{}, {}}, {
       LineBox[{{9, 0}, {9.2, 1}, {9, 2}}], 
       LineBox[{{9, 2}, {9.2, 1}, {9, 0}}]}, {{}, {}}, {
       LineBox[{{11, 0}, {11, 0.5}}], LineBox[{{11, 2}, {11, 2.5}}]}}}], ",", 
   
   GraphicsBox[{{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
       PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
        PointBox[{6, 0}], PointBox[{6, 2}]}, {PointBox[{7, -2}], 
        PointBox[{7, 0}], PointBox[{7, 2}], PointBox[{7, 4}]}, {
        PointBox[{8, 0}], PointBox[{8, 2}]}, {PointBox[{9, 0}], 
        PointBox[{9, 2}]}, {PointBox[{10, 0}], PointBox[{10, 2}]}, {
        PointBox[{11, 0}], PointBox[{11, 2}]}}, {LineBox[{{1, 1}, {2, 1}}], 
       LineBox[{{2, 1}, {3, 1}}], 
       LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
        LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, 0}}], {}}, {{}, 
         LineBox[{{5, 2}, {6, 2}}]}}, {{LineBox[{{6, 0}, {7, -2}}], 
         LineBox[{{6, 0}, {7, 0}}], {}, {}}, {{}, {}, 
         LineBox[{{6, 2}, {7, 2}}], LineBox[{{6, 2}, {7, 4}}]}}, {{{}, {}}, {
         LineBox[{{7, 0}, {8, 0}}], {}}, {{}, 
         LineBox[{{7, 2}, {8, 2}}]}, {{}, {}}}, {{
         LineBox[{{8, 0}, {9, 0}}], {}}, {{}, LineBox[{{8, 2}, {9, 2}}]}}, {{
         LineBox[{{9, 0}, {10, 0}}], {}}, {{}, 
         LineBox[{{9, 2}, {10, 2}}]}}, {{{}, LineBox[{{10, 0}, {11, 2}}]}, {
         LineBox[{{10, 2}, {11, 
          0}}], {}}}}, {{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{{}, {}, \
{}, {}}, {{}, {}, {}, {}}}, {{{}, {}}, {{}, {}}, {{}, {}}, {{}, {}}}, {{{}, \
{}}, {{}, {}}}, {{{}, {}}, {{}, {}}}, {{{}, {}}, {{}, {}}}}}, 
     {RGBColor[1, 0, 0], LineBox[{{1, 1}, {1, 1.5}}], {}, 
      LineBox[{{3, 1}, {3, 1.5}}], {}, {LineBox[{{5, 0}, {5, 0.5}}], 
       LineBox[{{5, 2}, {5, 2.5}}]}, {{}, {}}, {LineBox[{{7, -2}, {7, -1.5}}],
        LineBox[{{7, 0}, {7.2, 1}, {7, 2}}], 
       LineBox[{{7, 2}, {7.2, 1}, {7, 0}}], 
       LineBox[{{7, 4}, {7, 4.5}}]}, {{}, {}}, {LineBox[{{9, 0}, {9, 0.5}}], 
       LineBox[{{9, 2}, {9, 2.5}}]}, {{}, {}}, {
       LineBox[{{11, 0}, {11.2, 1}, {11, 2}}], 
       LineBox[{{11, 2}, {11.2, 1}, {11, 0}}]}}}]}], "}"}]], "Output",
 CellChangeTimes->{{3.504370254884516*^9, 3.504370276904398*^9}, 
   3.504370359661069*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DisplayBigraph", "/@", "BadSeed"}]], "Input",
 CellChangeTimes->{{3.504371091009918*^9, 3.5043710956933203`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   GraphicsBox[{{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
       PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
        PointBox[{6, 0}], PointBox[{6, 2}]}, {PointBox[{7, -2}], 
        PointBox[{7, 0}], PointBox[{7, 2}], PointBox[{7, 4}]}, {
        PointBox[{8, 0}], PointBox[{8, 2}]}, {PointBox[{9, 0}], 
        PointBox[{9, 2}]}, {PointBox[{10, 0}], PointBox[{10, 2}]}}, {
       LineBox[{{1, 1}, {2, 1}}], LineBox[{{2, 1}, {3, 1}}], 
       LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
        LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, 0}}], {}}, {{}, 
         LineBox[{{5, 2}, {6, 2}}]}}, {{LineBox[{{6, 0}, {7, -2}}], 
         LineBox[{{6, 0}, {7, 0}}], {}, {}}, {{}, {}, 
         LineBox[{{6, 2}, {7, 2}}], LineBox[{{6, 2}, {7, 4}}]}}, {{{}, {}}, {
         LineBox[{{7, 0}, {8, 0}}], {}}, {{}, 
         LineBox[{{7, 2}, {8, 2}}]}, {{}, {}}}, {{
         LineBox[{{8, 0}, {9, 0}}], {}}, {{}, LineBox[{{8, 2}, {9, 2}}]}}, {{
         LineBox[{{9, 0}, {10, 0}}], {}}, {{}, 
         LineBox[{{9, 2}, {10, 
          2}}]}}}, {{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{{}, {}, {}, \
{}}, {{}, {}, {}, {}}}, {{{}, {}}, {{}, {}}, {{}, {}}, {{}, {}}}, {{{}, {}}, \
{{}, {}}}, {{{}, {}}, {{}, {}}}}}, 
     {RGBColor[1, 0, 0], LineBox[{{1, 1}, {1, 1.5}}], {}, 
      LineBox[{{3, 1}, {3, 1.5}}], {}, {LineBox[{{5, 0}, {5, 0.5}}], 
       LineBox[{{5, 2}, {5, 2.5}}]}, {{}, {}}, {LineBox[{{7, -2}, {7, -1.5}}],
        LineBox[{{7, 0}, {7.2, 1}, {7, 2}}], 
       LineBox[{{7, 2}, {7.2, 1}, {7, 0}}], 
       LineBox[{{7, 4}, {7, 4.5}}]}, {{}, {}}, {LineBox[{{9, 0}, {9, 0.5}}], 
       LineBox[{{9, 2}, {9, 2.5}}]}, {{}, {}}}}], ",", 
   GraphicsBox[{{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
       PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
        PointBox[{6, 0}], PointBox[{6, 2}]}, {PointBox[{7, 0}], 
        PointBox[{7, 2}]}, {PointBox[{8, 0}], PointBox[{8, 2}]}, {
        PointBox[{9, 0}], PointBox[{9, 2}]}, {PointBox[{10, 0}], 
        PointBox[{10, 2}]}}, {LineBox[{{1, 1}, {2, 1}}], 
       LineBox[{{2, 1}, {3, 1}}], 
       LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
        LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, 0}}], 
         LineBox[{{5, 0}, {6, 2}}]}, {{}, {}}}, {{
         LineBox[{{6, 0}, {7, 0}}], {}}, {{}, 
         LineBox[{{6, 2}, {7, 2}}]}}, {{{}, LineBox[{{7, 0}, {8, 2}}]}, {
         LineBox[{{7, 2}, {8, 0}}], {}}}, {{
         LineBox[{{8, 0}, {9, 0}}], {}}, {{}, 
         LineBox[{{8, 2}, {9, 2}}]}}, {{{}, LineBox[{{9, 0}, {10, 2}}]}, {
         LineBox[{{9, 2}, {10, 
          0}}], {}}}}, {{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{{}, \
{}}, {{}, {}}}, {{{}, {}}, {{}, {}}}, {{{}, {}}, {{}, {}}}, {{{}, {}}, {{}, \
{}}}}}, 
     {RGBColor[1, 0, 0], LineBox[{{1, 1}, {1, 1.5}}], {}, 
      LineBox[{{3, 1}, {3, 1.5}}], {}, {LineBox[{{5, 0}, {5, 0.5}}], 
       LineBox[{{5, 2}, {5, 2.5}}]}, {{}, {}}, {LineBox[{{7, 0}, {7, 0.5}}], 
       LineBox[{{7, 2}, {7, 2.5}}]}, {{}, {}}, {
       LineBox[{{9, 0}, {9.2, 1}, {9, 2}}], 
       LineBox[{{9, 2}, {9.2, 1}, {9, 0}}]}, {{}, {}}}}]}], "}"}]], "Output",
 CellChangeTimes->{3.504371096213635*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"OcneanuDisplay", "[", 
  RowBox[{
   RowBox[{"BadSeed", "[", 
    RowBox[{"[", "1", "]"}], "]"}], ",", 
   RowBox[{"BadSeed", "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5043707527294188`*^9, 3.504370771644129*^9}, {
  3.504370814343944*^9, 3.504370820457201*^9}}],

Cell[BoxData[
 GraphicsBox[{LineBox[{{0, 0}, {1, 1}}], LineBox[{{2, 0}, {3, 1}}], 
   LineBox[NCache[{{Rational[7, 2], 0}, {Rational[9, 2], 1}}, {{3.5, 0}, {
      4.5, 1}}]], 
   LineBox[NCache[{{Rational[9, 2], 0}, {Rational[11, 2], 1}}, {{4.5, 0}, {
      5.5, 1}}]], 
   LineBox[NCache[{{Rational[23, 4], 0}, {Rational[13, 2], 1}}, {{5.75, 0}, {
      6.5, 1}}]], 
   LineBox[NCache[{{Rational[25, 4], 0}, {Rational[15, 2], 1}}, {{6.25, 0}, {
      7.5, 1}}]], 
   LineBox[NCache[{{Rational[15, 2], 0}, {Rational[17, 2], 1}}, {{7.5, 0}, {
      8.5, 1}}]], 
   LineBox[NCache[{{Rational[17, 2], 0}, {Rational[19, 2], 1}}, {{8.5, 0}, {
      9.5, 1}}]], LineBox[{{1, 1}, {2, 0}}], 
   LineBox[NCache[{{3, 1}, {Rational[7, 2], 0}}, {{3, 1}, {3.5, 0}}]], 
   LineBox[NCache[{{3, 1}, {Rational[9, 2], 0}}, {{3, 1}, {4.5, 0}}]], 
   LineBox[NCache[{{Rational[9, 2], 1}, {Rational[21, 4], 0}}, {{4.5, 1}, {
      5.25, 0}}]], 
   LineBox[NCache[{{Rational[9, 2], 1}, {Rational[23, 4], 0}}, {{4.5, 1}, {
      5.75, 0}}]], 
   LineBox[NCache[{{Rational[11, 2], 1}, {Rational[25, 4], 0}}, {{5.5, 1}, {
      6.25, 0}}]], 
   LineBox[NCache[{{Rational[11, 2], 1}, {Rational[27, 4], 0}}, {{5.5, 1}, {
      6.75, 0}}]], 
   LineBox[NCache[{{Rational[13, 2], 1}, {Rational[15, 2], 0}}, {{6.5, 1}, {
      7.5, 0}}]], 
   LineBox[NCache[{{Rational[15, 2], 1}, {Rational[17, 2], 0}}, {{7.5, 1}, {
      8.5, 0}}]], LineBox[{{1, 1}, {2, 2}}], 
   LineBox[NCache[{{3, 1}, {Rational[7, 2], 2}}, {{3, 1}, {3.5, 2}}]], 
   LineBox[NCache[{{3, 1}, {Rational[9, 2], 2}}, {{3, 1}, {4.5, 2}}]], 
   LineBox[NCache[{{Rational[9, 2], 1}, {Rational[11, 2], 2}}, {{4.5, 1}, {
      5.5, 2}}]], 
   LineBox[NCache[{{Rational[11, 2], 1}, {Rational[13, 2], 2}}, {{5.5, 1}, {
      6.5, 2}}]], 
   LineBox[NCache[{{Rational[13, 2], 1}, {Rational[15, 2], 2}}, {{6.5, 1}, {
      7.5, 2}}]], 
   LineBox[NCache[{{Rational[15, 2], 1}, {Rational[17, 2], 2}}, {{7.5, 1}, {
      8.5, 2}}]], LineBox[{{0, 2}, {1, 1}}], LineBox[{{2, 2}, {3, 1}}], 
   LineBox[NCache[{{Rational[7, 2], 2}, {Rational[9, 2], 1}}, {{3.5, 2}, {
      4.5, 1}}]], 
   LineBox[NCache[{{Rational[7, 2], 2}, {Rational[11, 2], 1}}, {{3.5, 2}, {
      5.5, 1}}]], 
   LineBox[NCache[{{Rational[11, 2], 2}, {Rational[15, 2], 1}}, {{5.5, 2}, {
      7.5, 1}}]], 
   LineBox[NCache[{{Rational[13, 2], 2}, {Rational[13, 2], 1}}, {{6.5, 2}, {
      6.5, 1}}]], 
   LineBox[NCache[{{Rational[15, 2], 2}, {Rational[19, 2], 1}}, {{7.5, 2}, {
      9.5, 1}}]], 
   LineBox[NCache[{{Rational[17, 2], 2}, {Rational[17, 2], 1}}, {{8.5, 2}, {
      8.5, 1}}]], LineBox[{{0, 2}, {1, 3}}], LineBox[{{2, 2}, {3, 3}}], 
   LineBox[NCache[{{Rational[7, 2], 2}, {Rational[9, 2], 3}}, {{3.5, 2}, {
      4.5, 3}}]], 
   LineBox[NCache[{{Rational[7, 2], 2}, {Rational[11, 2], 3}}, {{3.5, 2}, {
      5.5, 3}}]], 
   LineBox[NCache[{{Rational[11, 2], 2}, {Rational[15, 2], 3}}, {{5.5, 2}, {
      7.5, 3}}]], 
   LineBox[NCache[{{Rational[13, 2], 2}, {Rational[13, 2], 3}}, {{6.5, 2}, {
      6.5, 3}}]], 
   LineBox[NCache[{{Rational[15, 2], 2}, {Rational[17, 2], 3}}, {{7.5, 2}, {
      8.5, 3}}]], 
   LineBox[NCache[{{Rational[17, 2], 2}, {Rational[19, 2], 3}}, {{8.5, 2}, {
      9.5, 3}}]], LineBox[{{1, 3}, {2, 2}}], 
   LineBox[NCache[{{3, 3}, {Rational[7, 2], 2}}, {{3, 3}, {3.5, 2}}]], 
   LineBox[NCache[{{3, 3}, {Rational[9, 2], 2}}, {{3, 3}, {4.5, 2}}]], 
   LineBox[NCache[{{Rational[9, 2], 3}, {Rational[11, 2], 2}}, {{4.5, 3}, {
      5.5, 2}}]], 
   LineBox[NCache[{{Rational[11, 2], 3}, {Rational[13, 2], 2}}, {{5.5, 3}, {
      6.5, 2}}]], 
   LineBox[NCache[{{Rational[13, 2], 3}, {Rational[17, 2], 2}}, {{6.5, 3}, {
      8.5, 2}}]], 
   LineBox[NCache[{{Rational[15, 2], 3}, {Rational[15, 2], 2}}, {{7.5, 3}, {
      7.5, 2}}]], LineBox[{{1, 3}, {2, 4}}], 
   LineBox[NCache[{{3, 3}, {Rational[7, 2], 4}}, {{3, 3}, {3.5, 4}}]], 
   LineBox[NCache[{{3, 3}, {Rational[9, 2], 4}}, {{3, 3}, {4.5, 4}}]], 
   LineBox[NCache[{{Rational[9, 2], 3}, {Rational[21, 4], 4}}, {{4.5, 3}, {
      5.25, 4}}]], 
   LineBox[NCache[{{Rational[9, 2], 3}, {Rational[25, 4], 4}}, {{4.5, 3}, {
      6.25, 4}}]], 
   LineBox[NCache[{{Rational[11, 2], 3}, {Rational[23, 4], 4}}, {{5.5, 3}, {
      5.75, 4}}]], 
   LineBox[NCache[{{Rational[11, 2], 3}, {Rational[27, 4], 4}}, {{5.5, 3}, {
      6.75, 4}}]], 
   LineBox[NCache[{{Rational[13, 2], 3}, {Rational[15, 2], 4}}, {{6.5, 3}, {
      7.5, 4}}]], 
   LineBox[NCache[{{Rational[15, 2], 3}, {Rational[17, 2], 4}}, {{7.5, 3}, {
      8.5, 4}}]], LineBox[{{0, 4}, {1, 3}}], LineBox[{{2, 4}, {3, 3}}], 
   LineBox[NCache[{{Rational[7, 2], 4}, {Rational[9, 2], 3}}, {{3.5, 4}, {
      4.5, 3}}]], 
   LineBox[NCache[{{Rational[9, 2], 4}, {Rational[11, 2], 3}}, {{4.5, 4}, {
      5.5, 3}}]], 
   LineBox[NCache[{{Rational[23, 4], 4}, {Rational[15, 2], 3}}, {{5.75, 4}, {
      7.5, 3}}]], 
   LineBox[NCache[{{Rational[25, 4], 4}, {Rational[13, 2], 3}}, {{6.25, 4}, {
      6.5, 3}}]], 
   LineBox[NCache[{{Rational[15, 2], 4}, {Rational[17, 2], 3}}, {{7.5, 4}, {
      8.5, 3}}]], 
   LineBox[NCache[{{Rational[17, 2], 4}, {Rational[19, 2], 3}}, {{8.5, 4}, {
      9.5, 3}}]]},
  ImageSize->{611., Automatic}]], "Output",
 CellChangeTimes->{3.5043707721204557`*^9, 3.504370820885271*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"OcneanuDisplay", "[", 
  RowBox[{
   RowBox[{"baz", "[", 
    RowBox[{"[", "1", "]"}], "]"}], ",", 
   RowBox[{"baz", "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.504371110665206*^9, 3.504371112574329*^9}}],

Cell[BoxData[
 GraphicsBox[{LineBox[{{0, 0}, {1, 1}}], LineBox[{{2, 0}, {3, 1}}], 
   LineBox[NCache[{{Rational[7, 2], 0}, {Rational[9, 2], 1}}, {{3.5, 0}, {
      4.5, 1}}]], 
   LineBox[NCache[{{Rational[7, 2], 0}, {Rational[11, 2], 1}}, {{3.5, 0}, {
      5.5, 1}}]], 
   LineBox[NCache[{{Rational[11, 2], 0}, {Rational[15, 2], 1}}, {{5.5, 0}, {
      7.5, 1}}]], 
   LineBox[NCache[{{Rational[13, 2], 0}, {Rational[13, 2], 1}}, {{6.5, 0}, {
      6.5, 1}}]], 
   LineBox[NCache[{{Rational[15, 2], 0}, {Rational[19, 2], 1}}, {{7.5, 0}, {
      9.5, 1}}]], 
   LineBox[NCache[{{Rational[17, 2], 0}, {Rational[17, 2], 1}}, {{8.5, 0}, {
      8.5, 1}}]], LineBox[{{1, 1}, {2, 0}}], 
   LineBox[NCache[{{3, 1}, {Rational[7, 2], 0}}, {{3, 1}, {3.5, 0}}]], 
   LineBox[NCache[{{3, 1}, {Rational[9, 2], 0}}, {{3, 1}, {4.5, 0}}]], 
   LineBox[NCache[{{Rational[9, 2], 1}, {Rational[11, 2], 0}}, {{4.5, 1}, {
      5.5, 0}}]], 
   LineBox[NCache[{{Rational[11, 2], 1}, {Rational[13, 2], 0}}, {{5.5, 1}, {
      6.5, 0}}]], 
   LineBox[NCache[{{Rational[13, 2], 1}, {Rational[15, 2], 0}}, {{6.5, 1}, {
      7.5, 0}}]], 
   LineBox[NCache[{{Rational[15, 2], 1}, {Rational[17, 2], 0}}, {{7.5, 1}, {
      8.5, 0}}]], 
   LineBox[NCache[{{Rational[17, 2], 1}, {Rational[21, 2], 0}}, {{8.5, 1}, {
      10.5, 0}}]], 
   LineBox[NCache[{{Rational[19, 2], 1}, {Rational[19, 2], 0}}, {{9.5, 1}, {
      9.5, 0}}]], LineBox[{{1, 1}, {2, 2}}], 
   LineBox[NCache[{{3, 1}, {Rational[7, 2], 2}}, {{3, 1}, {3.5, 2}}]], 
   LineBox[NCache[{{3, 1}, {Rational[9, 2], 2}}, {{3, 1}, {4.5, 2}}]], 
   LineBox[NCache[{{Rational[9, 2], 1}, {Rational[21, 4], 2}}, {{4.5, 1}, {
      5.25, 2}}]], 
   LineBox[NCache[{{Rational[9, 2], 1}, {Rational[23, 4], 2}}, {{4.5, 1}, {
      5.75, 2}}]], 
   LineBox[NCache[{{Rational[11, 2], 1}, {Rational[25, 4], 2}}, {{5.5, 1}, {
      6.25, 2}}]], 
   LineBox[NCache[{{Rational[11, 2], 1}, {Rational[27, 4], 2}}, {{5.5, 1}, {
      6.75, 2}}]], 
   LineBox[NCache[{{Rational[13, 2], 1}, {Rational[15, 2], 2}}, {{6.5, 1}, {
      7.5, 2}}]], 
   LineBox[
    NCache[{{Rational[15, 2], 1}, {Rational[17, 2], 2}}, {{7.5, 1}, {
      8.5, 2}}]], 
   LineBox[NCache[{{Rational[17, 2], 1}, {Rational[21, 2], 2}}, {{8.5, 1}, {
      10.5, 2}}]], 
   LineBox[NCache[{{Rational[19, 2], 1}, {Rational[19, 2], 2}}, {{9.5, 1}, {
      9.5, 2}}]], LineBox[{{0, 2}, {1, 1}}], LineBox[{{2, 2}, {3, 1}}], 
   LineBox[NCache[{{Rational[7, 2], 2}, {Rational[9, 2], 1}}, {{3.5, 2}, {
      4.5, 1}}]], 
   LineBox[NCache[{{Rational[9, 2], 2}, {Rational[11, 2], 1}}, {{4.5, 2}, {
      5.5, 1}}]], 
   LineBox[NCache[{{Rational[23, 4], 2}, {Rational[13, 2], 1}}, {{5.75, 2}, {
      6.5, 1}}]], 
   LineBox[NCache[{{Rational[25, 4], 2}, {Rational[15, 2], 1}}, {{6.25, 2}, {
      7.5, 1}}]], 
   LineBox[NCache[{{Rational[15, 2], 2}, {Rational[17, 2], 1}}, {{7.5, 2}, {
      8.5, 1}}]], 
   LineBox[NCache[{{Rational[17, 2], 2}, {Rational[19, 2], 1}}, {{8.5, 2}, {
      9.5, 1}}]], LineBox[{{0, 2}, {1, 3}}], LineBox[{{2, 2}, {3, 3}}], 
   LineBox[NCache[{{Rational[7, 2], 2}, {Rational[9, 2], 3}}, {{3.5, 2}, {
      4.5, 3}}]], 
   LineBox[NCache[{{Rational[9, 2], 2}, {Rational[11, 2], 3}}, {{4.5, 2}, {
      5.5, 3}}]], 
   LineBox[NCache[{{Rational[23, 4], 2}, {Rational[15, 2], 3}}, {{5.75, 2}, {
      7.5, 3}}]], 
   LineBox[NCache[{{Rational[25, 4], 2}, {Rational[13, 2], 3}}, {{6.25, 2}, {
      6.5, 3}}]], 
   LineBox[NCache[{{Rational[15, 2], 2}, {Rational[17, 2], 3}}, {{7.5, 2}, {
      8.5, 3}}]], 
   LineBox[NCache[{{Rational[17, 2], 2}, {Rational[19, 2], 3}}, {{8.5, 2}, {
      9.5, 3}}]], LineBox[{{1, 3}, {2, 2}}], 
   LineBox[NCache[{{3, 3}, {Rational[7, 2], 2}}, {{3, 3}, {3.5, 2}}]], 
   LineBox[NCache[{{3, 3}, {Rational[9, 2], 2}}, {{3, 3}, {4.5, 2}}]], 
   LineBox[NCache[{{Rational[9, 2], 3}, {Rational[21, 4], 2}}, {{4.5, 3}, {
      5.25, 2}}]], 
   LineBox[NCache[{{Rational[9, 2], 3}, {Rational[25, 4], 2}}, {{4.5, 3}, {
      6.25, 2}}]], 
   LineBox[NCache[{{Rational[11, 2], 3}, {Rational[23, 4], 2}}, {{5.5, 3}, {
      5.75, 2}}]], 
   LineBox[NCache[{{Rational[11, 2], 3}, {Rational[27, 4], 2}}, {{5.5, 3}, {
      6.75, 2}}]], 
   LineBox[NCache[{{Rational[13, 2], 3}, {Rational[15, 2], 2}}, {{6.5, 3}, {
      7.5, 2}}]], 
   LineBox[NCache[{{Rational[15, 2], 3}, {Rational[17, 2], 2}}, {{7.5, 3}, {
      8.5, 2}}]], 
   LineBox[NCache[{{Rational[17, 2], 3}, {Rational[19, 2], 2}}, {{8.5, 3}, {
      9.5, 2}}]], 
   LineBox[NCache[{{Rational[19, 2], 3}, {Rational[21, 2], 2}}, {{9.5, 3}, {
      10.5, 2}}]], LineBox[{{1, 3}, {2, 4}}], 
   LineBox[NCache[{{3, 3}, {Rational[7, 2], 4}}, {{3, 3}, {3.5, 4}}]], 
   LineBox[NCache[{{3, 3}, {Rational[9, 2], 4}}, {{3, 3}, {4.5, 4}}]], 
   LineBox[NCache[{{Rational[9, 2], 3}, {Rational[11, 2], 4}}, {{4.5, 3}, {
      5.5, 4}}]], 
   LineBox[NCache[{{Rational[11, 2], 3}, {Rational[13, 2], 4}}, {{5.5, 3}, {
      6.5, 4}}]], 
   LineBox[NCache[{{Rational[13, 2], 3}, {Rational[17, 2], 4}}, {{6.5, 3}, {
      8.5, 4}}]], 
   LineBox[NCache[{{Rational[15, 2], 3}, {Rational[15, 2], 4}}, {{7.5, 3}, {
      7.5, 4}}]], 
   LineBox[NCache[{{Rational[17, 2], 3}, {Rational[21, 2], 4}}, {{8.5, 3}, {
      10.5, 4}}]], 
   LineBox[NCache[{{Rational[19, 2], 3}, {Rational[19, 2], 4}}, {{9.5, 3}, {
      9.5, 4}}]], LineBox[{{0, 4}, {1, 3}}], LineBox[{{2, 4}, {3, 3}}], 
   LineBox[NCache[{{Rational[7, 2], 4}, {Rational[9, 2], 3}}, {{3.5, 4}, {
      4.5, 3}}]], 
   LineBox[NCache[{{Rational[7, 2], 4}, {Rational[11, 2], 3}}, {{3.5, 4}, {
      5.5, 3}}]], 
   LineBox[NCache[{{Rational[11, 2], 4}, {Rational[15, 2], 3}}, {{5.5, 4}, {
      7.5, 3}}]], 
   LineBox[NCache[{{Rational[13, 2], 4}, {Rational[13, 2], 3}}, {{6.5, 4}, {
      6.5, 3}}]], 
   LineBox[NCache[{{Rational[15, 2], 4}, {Rational[17, 2], 3}}, {{7.5, 4}, {
      8.5, 3}}]], 
   LineBox[NCache[{{Rational[17, 2], 4}, {Rational[19, 2], 3}}, {{8.5, 4}, {
      9.5, 3}}]]}]], "Output",
 CellChangeTimes->{3.5043711130073147`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Factor", "[", 
  RowBox[{"ConnectionScott", "/.", 
   RowBox[{"{", 
    RowBox[{"n", "\[Rule]", 
     RowBox[{"n", "+", "3"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5051542659219923`*^9, 3.50515430471107*^9}, {
  3.50515474063832*^9, 3.50515474079536*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["q", 
    RowBox[{
     RowBox[{"-", "12"}], "-", 
     RowBox[{"2", " ", "n"}]}]], " ", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "2"]}], "-", 
     SuperscriptBox["q", "4"], "+", 
     SuperscriptBox["q", 
      RowBox[{"10", "+", 
       RowBox[{"2", " ", "n"}]}]], "+", 
     SuperscriptBox["q", 
      RowBox[{"14", "+", 
       RowBox[{"2", " ", "n"}]}]]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox["q", "4"], "-", 
     SuperscriptBox["q", 
      RowBox[{"10", "+", 
       RowBox[{"2", " ", "n"}]}]], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", 
       RowBox[{"12", "+", 
        RowBox[{"2", " ", "n"}]}]]}], "+", 
     SuperscriptBox["q", 
      RowBox[{"14", "+", 
       RowBox[{"2", " ", "n"}]}]]}], ")"}]}], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", "q"}], ")"}], "2"]}]]], "Output",
 CellChangeTimes->{{3.5051542900516148`*^9, 3.505154305109541*^9}, 
   3.505154354490511*^9, 3.5051547411653347`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Factor", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"qI", "[", 
      RowBox[{
       RowBox[{"n", "+", "6"}], ",", "q"}], "]"}], "/", 
     RowBox[{"qI", "[", 
      RowBox[{"2", ",", "q"}], "]"}]}], ")"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"qI", "[", 
       RowBox[{"2", ",", "q"}], "]"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"qI", "[", 
          RowBox[{
           RowBox[{"n", "+", "6"}], ",", "q"}], "]"}], "-", 
         RowBox[{"qI", "[", 
          RowBox[{
           RowBox[{"n", "+", "4"}], ",", "q"}], "]"}]}], ")"}], "/", "2"}]}], 
     "-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"qI", "[", 
         RowBox[{
          RowBox[{"n", "+", "5"}], ",", "q"}], "]"}], "/", "2"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"qI", "[", 
           RowBox[{
            RowBox[{"n", "+", "6"}], ",", "q"}], "]"}], "-", 
          RowBox[{"qI", "[", 
           RowBox[{
            RowBox[{"n", "+", "4"}], ",", "q"}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", 
          RowBox[{"qI", "[", 
           RowBox[{"2", ",", "q"}], "]"}]}], ")"}]}]}], ")"}], "-", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"qI", "[", 
          RowBox[{
           RowBox[{"n", "+", "6"}], ",", "q"}], "]"}], "-", 
         RowBox[{"qI", "[", 
          RowBox[{
           RowBox[{"n", "+", "4"}], ",", "q"}], "]"}]}], ")"}], "^", "2"}], 
      "/", "4"}]}], ")"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5051543616270514`*^9, 3.5051544194153*^9}, {
  3.505154477073145*^9, 3.5051545233707857`*^9}, {3.5051546365062857`*^9, 
  3.505154693213099*^9}, {3.505154747004979*^9, 3.5051547799238243`*^9}, {
  3.5051548101104107`*^9, 3.505154821634425*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["q", "2"]}], ")"}], "2"]}]], 
   RowBox[{
    SuperscriptBox["q", 
     RowBox[{
      RowBox[{"-", "14"}], "-", 
      RowBox[{"3", " ", "n"}]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", 
       RowBox[{"6", "+", "n"}]]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", 
       RowBox[{"6", "+", "n"}]]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "4"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", 
        RowBox[{"4", "+", "n"}]]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", 
        RowBox[{"6", "+", "n"}]]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", 
        RowBox[{"8", "+", "n"}]]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", 
        RowBox[{"10", "+", "n"}]]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", 
        RowBox[{"10", "+", 
         RowBox[{"2", " ", "n"}]}]]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", 
        RowBox[{"14", "+", 
         RowBox[{"2", " ", "n"}]}]]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", 
        RowBox[{"14", "+", 
         RowBox[{"3", " ", "n"}]}]]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", 
        RowBox[{"16", "+", 
         RowBox[{"3", " ", "n"}]}]]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", 
        RowBox[{"18", "+", 
         RowBox[{"3", " ", "n"}]}]]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", 
        RowBox[{"20", "+", 
         RowBox[{"3", " ", "n"}]}]]}], "-", 
      SuperscriptBox["q", 
       RowBox[{"20", "+", 
        RowBox[{"4", " ", "n"}]}]], "+", 
      SuperscriptBox["q", 
       RowBox[{"24", "+", 
        RowBox[{"4", " ", "n"}]}]]}], ")"}]}]}]}]], "Output",
 CellChangeTimes->{3.505154815623302*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"TeXForm", "[", 
  FractionBox[
   RowBox[{
    SuperscriptBox["q", 
     RowBox[{
      RowBox[{"-", "6"}], "-", "n"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", "6"], "-", 
      SuperscriptBox["q", 
       RowBox[{"10", "+", 
        RowBox[{"2", " ", "n"}]}]], "-", 
      SuperscriptBox["q", 
       RowBox[{"12", "+", 
        RowBox[{"2", " ", "n"}]}]], "-", 
      SuperscriptBox["q", 
       RowBox[{"14", "+", 
        RowBox[{"2", " ", "n"}]}]], "+", 
      SuperscriptBox["q", 
       RowBox[{"16", "+", 
        RowBox[{"2", " ", "n"}]}]]}], ")"}]}], 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", "4"]}], ")"}]}]], "]"}]], "Input",
 CellChangeTimes->{{3.505153547316373*^9, 3.5051535502096243`*^9}}],

Cell[BoxData[
 RowBox[{"TeXForm", "[", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox["q", 
    RowBox[{
     RowBox[{"-", "5"}], "-", "n"}]], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox["q", 
      RowBox[{"10", "+", 
       RowBox[{"2", " ", "n"}]}]]}], ")"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.505153551810998*^9, 3.505153553245153*^9}, {
  3.505153584208365*^9, 3.505153584767315*^9}}],

Cell[BoxData[
 RowBox[{"TeXForm", "[", 
  FractionBox[
   RowBox[{
    SuperscriptBox["q", 
     RowBox[{
      RowBox[{"-", "4"}], "-", "n"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["q", 
       RowBox[{"12", "+", 
        RowBox[{"2", " ", "n"}]}]]}], ")"}]}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    SuperscriptBox["q", "4"]}]], "]"}]], "Input",
 CellChangeTimes->{{3.505153554879438*^9, 3.505153556365498*^9}, {
  3.505153620904561*^9, 3.505153621455969*^9}}],

Cell[BoxData[
 RowBox[{"TeXForm", "[", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox["q", 
    RowBox[{
     RowBox[{"-", "5"}], "-", "n"}]], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox["q", 
      RowBox[{"10", "+", 
       RowBox[{"2", " ", "n"}]}]]}], ")"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5051535575798597`*^9, 3.5051535595652723`*^9}, {
  3.505153624885989*^9, 3.505153650995359*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TeXForm", "[", 
  RowBox[{"Factor", "[", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["q", 
        RowBox[{
         RowBox[{"-", "6"}], "-", "n"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["q", "2"], "+", 
         SuperscriptBox["q", "4"], "+", 
         SuperscriptBox["q", "6"], "-", 
         SuperscriptBox["q", 
          RowBox[{"10", "+", 
           RowBox[{"2", " ", "n"}]}]], "-", 
         SuperscriptBox["q", 
          RowBox[{"12", "+", 
           RowBox[{"2", " ", "n"}]}]], "-", 
         SuperscriptBox["q", 
          RowBox[{"14", "+", 
           RowBox[{"2", " ", "n"}]}]], "+", 
         SuperscriptBox["q", 
          RowBox[{"16", "+", 
           RowBox[{"2", " ", "n"}]}]]}], ")"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["q", "4"]}], ")"}]}]], " ", 
     FractionBox[
      RowBox[{
       SuperscriptBox["q", 
        RowBox[{
         RowBox[{"-", "4"}], "-", "n"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["q", 
          RowBox[{"12", "+", 
           RowBox[{"2", " ", "n"}]}]]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "4"]}]]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       SuperscriptBox["q", 
        RowBox[{
         RowBox[{"-", "5"}], "-", "n"}]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["q", 
          RowBox[{"10", "+", 
           RowBox[{"2", " ", "n"}]}]]}], ")"}]}], ")"}], "^", "2"}]}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.505154548887073*^9, 3.50515457755345*^9}, {
  3.5051580567465553`*^9, 3.505158062016254*^9}}],

Cell["\<\
\\frac{q^{-2 n-10} \\left(q^{2 n+10}+q^{2 n+14}-q^4-2 q^2+1\\right) \
\\left(-q^{2 n+10}-2 q^{2 n+12}+q^{2
   n+14}+q^4+1\\right)}{4 (q-1)^2 (q+1)^2 \\left(q^2+1\\right)^2}\
\>", "Output",
 CellChangeTimes->{3.505154578367721*^9, 3.5051580630966787`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Factor", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"qI", "[", 
     RowBox[{"2", ",", "q"}], "]"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"qI", "[", 
        RowBox[{
         RowBox[{"n", "+", "6"}], ",", "q"}], "]"}], "-", 
       RowBox[{"qI", "[", 
        RowBox[{
         RowBox[{"n", "+", "4"}], ",", "q"}], "]"}]}], ")"}], "/", "2"}]}], 
   "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"qI", "[", 
       RowBox[{
        RowBox[{"n", "+", "6"}], ",", "q"}], "]"}], "-", 
      RowBox[{"qI", "[", 
       RowBox[{
        RowBox[{"n", "+", "4"}], ",", "q"}], "]"}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"2", 
         RowBox[{"qI", "[", 
          RowBox[{"2", ",", "q"}], "]"}]}], ")"}]}], "+", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"2", "q"}], ")"}]}]}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"qI", "[", 
     RowBox[{
      RowBox[{"n", "+", "5"}], ",", "q"}], "]"}], "/", "2"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{
  3.505159190606501*^9, {3.505159773879937*^9, 3.5051598352674007`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["q", 
    RowBox[{
     RowBox[{"-", "4"}], "-", "n"}]], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox["q", "4"], "-", 
     SuperscriptBox["q", 
      RowBox[{"10", "+", 
       RowBox[{"2", " ", "n"}]}]], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", 
       RowBox[{"12", "+", 
        RowBox[{"2", " ", "n"}]}]]}], "+", 
     SuperscriptBox["q", 
      RowBox[{"14", "+", 
       RowBox[{"2", " ", "n"}]}]]}], ")"}]}], 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "q"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox["q", "2"]}], ")"}]}]]], "Output",
 CellChangeTimes->{3.505159835702024*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TeXForm", "[", 
  RowBox[{"Factor", "[", 
   FractionBox[
    RowBox[{
     SuperscriptBox["q", 
      RowBox[{
       RowBox[{"-", "4"}], "-", "n"}]], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "4"], "-", 
       SuperscriptBox["q", 
        RowBox[{"10", "+", 
         RowBox[{"2", " ", "n"}]}]], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", 
         RowBox[{"12", "+", 
          RowBox[{"2", " ", "n"}]}]]}], "+", 
       SuperscriptBox["q", 
        RowBox[{"14", "+", 
         RowBox[{"2", " ", "n"}]}]]}], ")"}]}], 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}]}]], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.505159098656445*^9, 3.505159133899371*^9}, {
  3.505159166478629*^9, 3.505159170660152*^9}, {3.505159892510778*^9, 
  3.505159893116049*^9}}],

Cell["\<\
\\frac{q^{-n-4} \\left(-q^{2 n+10}-2 q^{2 n+12}+q^{2 n+14}+q^4+1\\right)}{2 \
(q-1) (q+1) \\left(q^2+1\\right)}\
\>", "Output",
 CellChangeTimes->{3.50515913562707*^9, 3.505159171072672*^9, 
  3.505159894034544*^9}]
}, Open  ]]
},
WindowSize->{942, 671},
WindowMargins->{{7, Automatic}, {Automatic, 0}},
ShowSelection->True,
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (February 18, 2009)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 777, 18, 73, "Input"],
Cell[CellGroupData[{
Cell[1369, 44, 711, 14, 36, "Print"],
Cell[2083, 60, 692, 14, 20, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[2824, 80, 3910, 117, 88, "Input"],
Cell[6737, 199, 3907, 117, 73, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10681, 321, 168, 3, 27, "Input"],
Cell[10852, 326, 3371, 57, 149, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14260, 388, 414, 10, 27, "Input"],
Cell[14677, 400, 25397, 782, 690, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[40111, 1187, 379, 10, 27, "Input"],
Cell[40493, 1199, 183, 2, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[40713, 1206, 239, 6, 27, "Input"],
Cell[40955, 1214, 578, 16, 27, "Output"]
}, Open  ]],
Cell[41548, 1233, 596, 19, 27, "Input"],
Cell[CellGroupData[{
Cell[42169, 1256, 242, 5, 27, "Input"],
Cell[42414, 1263, 348, 12, 59, "Output"]
}, Open  ]],
Cell[42777, 1278, 155, 3, 26, "Text"],
Cell[CellGroupData[{
Cell[42957, 1285, 807, 24, 27, "Input"],
Cell[43767, 1311, 845, 28, 55, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44649, 1344, 168, 3, 27, "Input"],
Cell[44820, 1349, 176, 2, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45033, 1356, 510, 12, 27, "Input"],
Cell[45546, 1370, 2162, 41, 218, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[47745, 1416, 990, 29, 27, "Input"],
Cell[48738, 1447, 1275, 42, 55, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50050, 1494, 165, 3, 27, "Input"],
Cell[50218, 1499, 227, 3, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50482, 1507, 409, 10, 27, "Input"],
Cell[50894, 1519, 2042, 39, 224, "Output"]
}, Open  ]],
Cell[52951, 1561, 1388, 40, 44, "Text"],
Cell[54342, 1603, 410, 11, 27, "Input"],
Cell[54755, 1616, 363, 11, 27, "Input"],
Cell[55121, 1629, 414, 11, 27, "Input"],
Cell[55538, 1642, 365, 11, 27, "Input"],
Cell[55906, 1655, 1548, 47, 62, "Text"],
Cell[CellGroupData[{
Cell[57479, 1706, 257, 8, 27, "Input"],
Cell[57739, 1716, 303, 10, 30, "Output"]
}, Open  ]],
Cell[58057, 1729, 625, 18, 29, "Text"],
Cell[CellGroupData[{
Cell[58707, 1751, 690, 21, 33, "Input"],
Cell[59400, 1774, 6428, 111, 227, "Output"]
}, Open  ]],
Cell[65843, 1888, 106, 1, 26, "Text"],
Cell[CellGroupData[{
Cell[65974, 1893, 832, 29, 27, "Input"],
Cell[66809, 1924, 602, 21, 46, "Output"]
}, Open  ]],
Cell[67426, 1948, 113, 1, 26, "Text"],
Cell[CellGroupData[{
Cell[67564, 1953, 1002, 33, 27, "Input"],
Cell[68569, 1988, 634, 21, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[69240, 2014, 301, 8, 27, "Input"],
Cell[69544, 2024, 6089, 106, 239, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[75670, 2135, 301, 8, 27, "Input"],
Cell[75974, 2145, 2093, 40, 238, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[78104, 2190, 353, 9, 27, "Input"],
Cell[78460, 2201, 2192, 41, 231, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[80689, 2247, 323, 9, 27, "Input"],
Cell[81015, 2258, 1779, 46, 58, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[82831, 2309, 301, 8, 27, "Input"],
Cell[83135, 2319, 2086, 40, 235, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[85258, 2364, 1118, 35, 27, "Input"],
Cell[86379, 2401, 704, 23, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[87120, 2429, 329, 9, 27, "Input"],
Cell[87452, 2440, 2133, 41, 231, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[89622, 2486, 282, 8, 27, "Input"],
Cell[89907, 2496, 2142, 55, 58, "Output"]
}, Open  ]],
Cell[92064, 2554, 1654, 43, 73, "Input"],
Cell[CellGroupData[{
Cell[93743, 2601, 309, 8, 27, "Input"],
Cell[94055, 2611, 2074, 69, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[96166, 2685, 478, 7, 27, "Input"],
Cell[96647, 2694, 2804, 42, 151, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[99488, 2741, 2976, 98, 58, "Input"],
Cell[102467, 2841, 2833, 97, 58, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[105337, 2943, 394, 8, 27, "Input"],
Cell[105734, 2953, 375, 7, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[106146, 2965, 845, 27, 33, "Input"],
Cell[106994, 2994, 1486, 31, 43, "Output"]
}, Open  ]],
Cell[108495, 3028, 44, 0, 27, "Input"],
Cell[CellGroupData[{
Cell[108564, 3032, 146, 2, 27, "Input"],
Cell[108713, 3036, 86, 1, 27, "Output"]
}, Open  ]],
Cell[108814, 3040, 189, 4, 26, "Text"],
Cell[109006, 3046, 1239, 36, 58, "Input"],
Cell[CellGroupData[{
Cell[110270, 3086, 397, 10, 27, "Input"],
Cell[110670, 3098, 3372, 49, 124, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[114079, 3152, 439, 11, 27, "Input"],
Cell[114521, 3165, 184, 2, 27, "Output"]
}, Open  ]],
Cell[114720, 3170, 45, 0, 27, "Input"],
Cell[CellGroupData[{
Cell[114790, 3174, 375, 10, 27, "Input"],
Cell[115168, 3186, 87, 1, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[115292, 3192, 518, 16, 27, "Input"],
Cell[115813, 3210, 9063, 156, 226, 1925, 37, "CachedBoxData", "BoxData", \
"Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[124913, 3371, 550, 16, 27, "Input"],
Cell[125466, 3389, 2034, 39, 231, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[127537, 3433, 474, 15, 27, "Input"],
Cell[128014, 3450, 574, 20, 57, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[128625, 3475, 609, 18, 27, "Input"],
Cell[129237, 3495, 1423, 46, 59, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[130697, 3546, 496, 13, 27, "Input"],
Cell[131196, 3561, 2065, 40, 224, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[133298, 3606, 366, 12, 27, "Input"],
Cell[133667, 3620, 626, 17, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[134330, 3642, 299, 11, 27, "Input"],
Cell[134632, 3655, 950, 35, 66, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[135619, 3695, 731, 24, 27, "Input"],
Cell[136353, 3721, 259, 8, 55, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[136649, 3734, 1562, 53, 43, "Input"],
Cell[138214, 3789, 532, 18, 56, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[138783, 3812, 516, 15, 33, "Input"],
Cell[139302, 3829, 9343, 160, 234, 2649, 49, "CachedBoxData", "BoxData", \
"Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[148682, 3994, 372, 11, 33, "Input"],
Cell[149057, 4007, 1374, 35, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[150468, 4047, 292, 7, 27, "Input"],
Cell[150763, 4056, 111, 1, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[150911, 4062, 1972, 62, 58, "Input"],
Cell[152886, 4126, 86, 1, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[153009, 4132, 267, 8, 27, "Input"],
Cell[153279, 4142, 629, 17, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[153945, 4164, 717, 13, 88, "Input"],
Cell[154665, 4179, 4352, 133, 88, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[159054, 4317, 133, 2, 27, "Input"],
Cell[159190, 4321, 3870, 66, 134, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[163097, 4392, 379, 8, 73, "Input"],
Cell[163479, 4402, 4327, 132, 88, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[167843, 4539, 131, 2, 27, "Input"],
Cell[167977, 4543, 3878, 66, 137, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[171892, 4614, 407, 9, 73, "Input"],
Cell[172302, 4625, 4304, 132, 88, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[176643, 4762, 129, 2, 27, "Input"],
Cell[176775, 4766, 3774, 64, 134, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[180586, 4835, 137, 2, 27, "Input"],
Cell[180726, 4839, 3243, 55, 149, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[184006, 4899, 327, 8, 27, "Input"],
Cell[184336, 4909, 5256, 99, 286, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[189629, 5013, 268, 7, 27, "Input"],
Cell[189900, 5022, 5979, 115, 161, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[195916, 5142, 292, 7, 27, "Input"],
Cell[196211, 5151, 1204, 40, 55, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[197452, 5196, 1874, 58, 73, "Input"],
Cell[199329, 5256, 2284, 76, 76, "Output"]
}, Open  ]],
Cell[201628, 5335, 933, 30, 57, "Input"],
Cell[202564, 5367, 433, 13, 46, "Input"],
Cell[203000, 5382, 523, 17, 55, "Input"],
Cell[203526, 5401, 437, 13, 46, "Input"],
Cell[CellGroupData[{
Cell[203988, 5418, 1889, 61, 57, "Input"],
Cell[205880, 5481, 264, 5, 52, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[206181, 5491, 1166, 41, 27, "Input"],
Cell[207350, 5534, 806, 28, 57, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[208193, 5567, 1047, 32, 57, "Input"],
Cell[209243, 5601, 225, 5, 39, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> code/Crab.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     66726,       1863]
NotebookOptionsPosition[     63170,       1738]
NotebookOutlinePosition[     63531,       1754]
CellTagsIndexPosition[     63488,       1751]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"FusionAtlasPaths", "=", 
   RowBox[{"{", 
    RowBox[{
    "\"\<~/projects/fusionatlas/code/package/\>\"", ",", 
     "\"\<~/Documents/research/fusionatlas/code/package/\>\"", ",", 
     "\"\<C:\\\\Documents and Settings\\\\James Tener\\\\My \
Documents\\\\Research\\\\fusionatlas\\\\code\\\\package\\\\\>\""}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"$Path", "=", 
   RowBox[{"$Path", "~", "Join", "~", "FusionAtlasPaths"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "FusionAtlas`"}]}], "Input",
 CellChangeTimes->{
  3.4639432324475317`*^9, {3.466349552826638*^9, 3.466349595652286*^9}, {
   3.47629798274012*^9, 3.4762980126030607`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Loading FusionAtlas` version 0\\n\"\>", 
   "\[InvisibleSpace]", "\<\"Read more at \
http://tqft.net/wiki/Atlas_of_subfactors\"\>"}],
  SequenceForm[
  "Loading FusionAtlas` version 0\n", 
   "Read more at http://tqft.net/wiki/Atlas_of_subfactors"],
  Editable->False]], "Print",
 CellChangeTimes->{3.4765563867764597`*^9, 3.4765574920469027`*^9, 
  3.477000116995812*^9, 3.481681324192246*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found precomputed data in \"\>", 
   "\[InvisibleSpace]", \
"\<\"/Users/dpenneys/Documents/research/fusionatlas/code/data\"\>"}],
  SequenceForm[
  "Found precomputed data in ", 
   "/Users/dpenneys/Documents/research/fusionatlas/code/data"],
  Editable->False]], "Print",
 CellChangeTimes->{3.4765563867764597`*^9, 3.4765574920469027`*^9, 
  3.477000116995812*^9, 3.4816813241969423`*^9}]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Crab", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"BigraphWithDuals", "[", 
      RowBox[{
       RowBox[{"GradedBigraph", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"DualData", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "1", ",", "3"}], "}"}]}], "]"}]}], "]"}], ",", 
     RowBox[{"BigraphWithDuals", "[", 
      RowBox[{
       RowBox[{"GradedBigraph", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"DualData", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}]}], "}"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.466914807352839*^9, 3.466914807770121*^9}, 
   3.476556378930002*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Map", "[", 
  RowBox[{"DisplayBigraph", ",", "Crab"}], "]"}]], "Input",
 CellChangeTimes->{{3.46691482088061*^9, 3.466914821558153*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   GraphicsBox[{{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
       PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
        PointBox[{6, 0}], PointBox[{6, 2}]}, {PointBox[{7, -1}], 
        PointBox[{7, 1}], PointBox[{7, 3}]}, {PointBox[{8, 0}], 
        PointBox[{8, 2}]}}, {LineBox[{{1, 1}, {2, 1}}], 
       LineBox[{{2, 1}, {3, 1}}], 
       LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
        LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, 0}}], {}}, {{}, 
         LineBox[{{5, 2}, {6, 2}}]}}, {{
         LineBox[{{6, 0}, {7, -1}}], {}, {}}, {{}, LineBox[{{6, 2}, {7, 1}}], 
         LineBox[{{6, 2}, {7, 3}}]}}, {{
         LineBox[{{7, -1}, {8, 0}}], {}}, {{}, {}}, {{}, 
         LineBox[{{7, 3}, {8, 
          2}}]}}}, {{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{{}, {}, \
{}}, {{}, {}, {}}}, {{{}, {}}, {{}, {}}, {{}, {}}}}}, 
     {RGBColor[1, 0, 0], LineBox[{{1, 1}, {1, 1.5}}], {}, 
      LineBox[{{3, 1}, {3, 1.5}}], {}, {LineBox[{{5, 0}, {5, 0.5}}], 
       LineBox[{{5, 2}, {5, 2.5}}]}, {{}, {}}, {
       LineBox[{{7, -1}, {7.2, 0}, {7, 1}}], 
       LineBox[{{7, 1}, {7.2, 0}, {7, -1}}], 
       LineBox[{{7, 3}, {7, 3.5}}]}, {{}, {}}}}], ",", 
   GraphicsBox[{{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
       PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
        PointBox[{6, 0}], PointBox[{6, 2}]}, 
       PointBox[{7, 1}], {PointBox[{8, 0}], PointBox[{8, 2}]}}, {
       LineBox[{{1, 1}, {2, 1}}], LineBox[{{2, 1}, {3, 1}}], 
       LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
        LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, 0}}], 
         LineBox[{{5, 0}, {6, 2}}]}, {{}, {}}}, {{}, 
        LineBox[{{6, 2}, {7, 1}}]}, {LineBox[{{7, 1}, {8, 0}}], 
        LineBox[{{7, 1}, {8, 
         2}}]}}, {{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{}, {}}, {{}, \
{}}}}, 
     {RGBColor[1, 0, 0], LineBox[{{1, 1}, {1, 1.5}}], {}, 
      LineBox[{{3, 1}, {3, 1.5}}], {}, {LineBox[{{5, 0}, {5, 0.5}}], 
       LineBox[{{5, 2}, {5, 2.5}}]}, {{}, {}}, 
      LineBox[{{7, 1}, {7, 1.5}}], {{}, {}}}}]}], "}"}]], "Output",
 CellChangeTimes->{3.466914822450512*^9, 3.468612654776658*^9, 
  3.47655638311042*^9, 3.4765574968041897`*^9, 3.477000139715835*^9, 
  3.481681324402899*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{"qFromd", "[", 
   RowBox[{"DimensionOfGenerator", "[", 
    RowBox[{"Crab", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.4817277390794973`*^9, 3.481727764069253*^9}}],

Cell[BoxData["1.453313984754444`"], "Output",
 CellChangeTimes->{{3.481727757488913*^9, 3.48172776485583*^9}}]
}, Open  ]],

Cell["A priori, we have q>1.45.", "Text",
 CellChangeTimes->{{3.487649121033051*^9, 3.487649148721328*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"RelativeBranchFactor", "[", 
   RowBox[{
    RowBox[{"Crab", "[", 
     RowBox[{"[", "1", "]"}], "]"}], ",", 
    RowBox[{"Crab", "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", "1"}], "]"}], "[", 
  RowBox[{"d", ",", "n", ",", "q"}], "]"}]], "Input",
 CellChangeTimes->{{3.47655650999529*^9, 3.476556601842471*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["q", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "2"]}], "-", 
     SuperscriptBox["q", "4"], "+", 
     SuperscriptBox["q", 
      RowBox[{"8", "+", 
       RowBox[{"2", " ", "n"}]}]], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", 
       RowBox[{"10", "+", 
        RowBox[{"2", " ", "n"}]}]]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", 
       RowBox[{"12", "+", 
        RowBox[{"2", " ", "n"}]}]]}]}], ")"}]}], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox["q", "2"], "+", 
     SuperscriptBox["q", "4"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["q", 
      RowBox[{"12", "+", 
       RowBox[{"2", " ", "n"}]}]]}], ")"}]}]]], "Output",
 CellChangeTimes->{{3.476556569955668*^9, 3.476556602207604*^9}, 
   3.4765574996887207`*^9, 3.477000141249065*^9, 3.481681324624755*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"PositiveOmegaInequality", "[", 
   RowBox[{
    RowBox[{"Crab", "[", 
     RowBox[{"[", "1", "]"}], "]"}], ",", 
    RowBox[{"Crab", "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", "1"}], "]"}], "[", 
  RowBox[{"d", ",", "n", ",", "q"}], "]"}]], "Input",
 CellChangeTimes->{{3.476556625004942*^9, 3.476556660587538*^9}, {
  3.476557527852586*^9, 3.476557537130384*^9}, {3.476557631051897*^9, 
  3.476557632523343*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["q", 
     RowBox[{
      RowBox[{"-", "10"}], "-", 
      RowBox[{"2", " ", "n"}]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "2"]}], "+", 
      SuperscriptBox["q", "4"], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "8"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "10"]}], "-", 
      SuperscriptBox["q", "12"], "+", 
      SuperscriptBox["q", 
       RowBox[{"8", "+", 
        RowBox[{"2", " ", "n"}]}]], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", 
        RowBox[{"10", "+", 
         RowBox[{"2", " ", "n"}]}]]}], "-", 
      SuperscriptBox["q", 
       RowBox[{"12", "+", 
        RowBox[{"2", " ", "n"}]}]], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", 
        RowBox[{"14", "+", 
         RowBox[{"2", " ", "n"}]}]]}], "-", 
      SuperscriptBox["q", 
       RowBox[{"16", "+", 
        RowBox[{"2", " ", "n"}]}]], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", 
        RowBox[{"18", "+", 
         RowBox[{"2", " ", "n"}]}]]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["q", 
        RowBox[{"20", "+", 
         RowBox[{"2", " ", "n"}]}]]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", 
        RowBox[{"22", "+", 
         RowBox[{"2", " ", "n"}]}]]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", 
        RowBox[{"18", "+", 
         RowBox[{"4", " ", "n"}]}]]}], "-", 
      RowBox[{"5", " ", 
       SuperscriptBox["q", 
        RowBox[{"20", "+", 
         RowBox[{"4", " ", "n"}]}]]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", 
        RowBox[{"22", "+", 
         RowBox[{"4", " ", "n"}]}]]}], "+", 
      SuperscriptBox["q", 
       RowBox[{"24", "+", 
        RowBox[{"4", " ", "n"}]}]], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", 
        RowBox[{"26", "+", 
         RowBox[{"4", " ", "n"}]}]]}], "+", 
      SuperscriptBox["q", 
       RowBox[{"28", "+", 
        RowBox[{"4", " ", "n"}]}]], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", 
        RowBox[{"30", "+", 
         RowBox[{"4", " ", "n"}]}]]}], "-", 
      SuperscriptBox["q", 
       RowBox[{"32", "+", 
        RowBox[{"4", " ", "n"}]}]], "+", 
      SuperscriptBox["q", 
       RowBox[{"28", "+", 
        RowBox[{"6", " ", "n"}]}]], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", 
        RowBox[{"30", "+", 
         RowBox[{"6", " ", "n"}]}]]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", 
        RowBox[{"32", "+", 
         RowBox[{"6", " ", "n"}]}]]}], "-", 
      SuperscriptBox["q", 
       RowBox[{"36", "+", 
        RowBox[{"6", " ", "n"}]}]], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", 
        RowBox[{"38", "+", 
         RowBox[{"6", " ", "n"}]}]]}], "+", 
      SuperscriptBox["q", 
       RowBox[{"40", "+", 
        RowBox[{"6", " ", "n"}]}]]}], ")"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"], "+", 
      SuperscriptBox["q", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "2"]}], "-", 
      SuperscriptBox["q", "4"], "+", 
      SuperscriptBox["q", 
       RowBox[{"8", "+", 
        RowBox[{"2", " ", "n"}]}]], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", 
        RowBox[{"10", "+", 
         RowBox[{"2", " ", "n"}]}]]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", 
        RowBox[{"12", "+", 
         RowBox[{"2", " ", "n"}]}]]}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.4765566609952183`*^9, 3.4765567843429937`*^9, {3.4765575010170193`*^9, 
   3.4765575375505*^9}, {3.4765576241416693`*^9, 3.476557632910976*^9}, 
   3.477000141474729*^9, 3.481681324656837*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "[", 
    RowBox[{
     RowBox[{"PositiveOmegaInequality", "[", 
      RowBox[{
       RowBox[{"Crab", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{"Crab", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ",", "1"}], "]"}], "[", 
     RowBox[{"d", ",", "0", ",", "q"}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", ",", "1.5154", ",", "1.516"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", "0"}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.476556862332656*^9, 3.476556915512113*^9}, {
  3.4765576709842978`*^9, 3.476557713382201*^9}, {3.476557850176791*^9, 
  3.476557916241777*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwV0ns01HkYBnDS0k05VqfiiKShi9Fqrc1l3imXEqaNLtg4hrXKjMy22hEG
YVwqYSa3mu8OydCWLqYLk+ZH68TGIdYWu9sUZk1YxVG7Luu07++P5zzn8+9z
ng2R8YHRi/T09AIwdPOlhqZmMAPJjSWOd4P5FMuN70l7XLLg3ezJp1YN9yTQ
fjk6FNLJ5FP1TuQFbbGRXZJ2MZ+a6dlBVqPL/5TIzO7wqCwTrv0a9OMXK48n
LOVRJP8hyxxdoEmzdlIdp7pyBDxr9OZAz6UKixiK6f2kywH9vmHAnsRxqXUh
/3Fc0b4rTg3lQTB1f5RX6IP2WMudJXf8qAOebX8Eob9zb2EGp9tSidOLvCLQ
C3m2saaDAIS/5X4cWtOhia2LDIKEyHOjSeilcaGvGWXh8Pxm584ctOHh/l3n
s78Bl9ZZ6UV0RXaG0sIpFjZuN1peia6s9vGOFMVDy1qOZx169t5H8umRkxD2
NF2sQjfojQcY2p8Cca9U+4TeQ83q7m4XwvUqSUAfel/H7bMOV5Igc+qpcBD9
QMI38D8hgpHiYfUE2tTp0pfrP0mHvQZvVs2j2wNdjaPiz4BzW6fIiD0DR/QP
ywtaMmDDQfLBDJ0cntW3bHsWqMNqmDboN/u9Ev8qFYPuUVEWEz2yz/tYtS4b
VupitG5ov9MOafeDcqHl2/XcvWj3RFXV9Zo82BS1Un4QnRZS0bjw/izk2o+N
cNERLzNjq8LPww9eCr8T6HLWbNuW2/kQtZmjSkZbX6xrNVpfAPrnHMdy0f5H
Qt0rdxfCVs+pL4rRV/vrPmeOFUJQ64/5V9A1NoMeOnkRGMm26d9CqwSxPgW+
EuBPTjs/RGt6f/pb+04Cz4xrEtrRBdNbXsZclQJ1xvVZHzop1pL0+1+EOnWj
8xD65L/aWqFBMTAC1zW8RYddO6o1uFkMByLr5+fQfAXLx+NQCSS5ufgu2YV/
uaNjKpaVgiNPpjRDM3j9q+eVpTAUNWFng36giMtO55XBngFhmCN6zXh9utKq
HFyqh265oV89jWL3tJUDw3XnCl90w43hDuvUS1CxSSA+hP6YyhWF2l+GzvzX
FBfdk3H3NLv7Mvyjdl8cjz7mZ5kSkiWDGz6no5PRirfN33/tQICT3yyjPcgT
MjjbCUz+atRHu3JAMsDeQcCZW7I7BR1ROcNm7CSgTlZaidB23almU14Ent2e
GEhFH24XdmUfJfDBPJKTgT6zyvxC/TkCZdxrYtojH+ICqi8QcK2dbKLN/cgw
LisikOqctjUTbcVryxeVEljylWxJFtr/1c/SvVUEzMXPH4vRkoXaeo2KQFOH
5Rxt5wq/xJ5HBMJNoz/LRptHBLFamwlUyafltD06izquPSGwTWUiykF7Of4y
ltBLoEsv+C5tro1UGfMbAcEe+Tjt6JzHKaH9BO71OYTmopP5+03YGgLBFqeK
aKcdqPvdaZDAHLepnfYND0H1Ji0BWa2BXh660aRMsFZHgPVunwttR46t+/Ix
Av8DpbJXHA==
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{1.5154, 0},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.4765568641041107`*^9, 3.4765569159571457`*^9}, {
   3.476557655731763*^9, 3.476557713834931*^9}, {3.476557850562755*^9, 
   3.47655791659624*^9}, 3.477000142627309*^9, 3.481681324688841*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CrabInequality", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "2"]}], "+", 
    SuperscriptBox["q", "4"], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["q", "8"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "10"]}], "-", 
    SuperscriptBox["q", "12"], "+", 
    SuperscriptBox["q", 
     RowBox[{"8", "+", 
      RowBox[{"2", " ", "n"}]}]], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["q", 
      RowBox[{"10", "+", 
       RowBox[{"2", " ", "n"}]}]]}], "-", 
    SuperscriptBox["q", 
     RowBox[{"12", "+", 
      RowBox[{"2", " ", "n"}]}]], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", 
      RowBox[{"14", "+", 
       RowBox[{"2", " ", "n"}]}]]}], "-", 
    SuperscriptBox["q", 
     RowBox[{"16", "+", 
      RowBox[{"2", " ", "n"}]}]], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["q", 
      RowBox[{"18", "+", 
       RowBox[{"2", " ", "n"}]}]]}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["q", 
      RowBox[{"20", "+", 
       RowBox[{"2", " ", "n"}]}]]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", 
      RowBox[{"22", "+", 
       RowBox[{"2", " ", "n"}]}]]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", 
      RowBox[{"18", "+", 
       RowBox[{"4", " ", "n"}]}]]}], "-", 
    RowBox[{"5", " ", 
     SuperscriptBox["q", 
      RowBox[{"20", "+", 
       RowBox[{"4", " ", "n"}]}]]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["q", 
      RowBox[{"22", "+", 
       RowBox[{"4", " ", "n"}]}]]}], "+", 
    SuperscriptBox["q", 
     RowBox[{"24", "+", 
      RowBox[{"4", " ", "n"}]}]], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", 
      RowBox[{"26", "+", 
       RowBox[{"4", " ", "n"}]}]]}], "+", 
    SuperscriptBox["q", 
     RowBox[{"28", "+", 
      RowBox[{"4", " ", "n"}]}]], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["q", 
      RowBox[{"30", "+", 
       RowBox[{"4", " ", "n"}]}]]}], "-", 
    SuperscriptBox["q", 
     RowBox[{"32", "+", 
      RowBox[{"4", " ", "n"}]}]], "+", 
    SuperscriptBox["q", 
     RowBox[{"28", "+", 
      RowBox[{"6", " ", "n"}]}]], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", 
      RowBox[{"30", "+", 
       RowBox[{"6", " ", "n"}]}]]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["q", 
      RowBox[{"32", "+", 
       RowBox[{"6", " ", "n"}]}]]}], "-", 
    SuperscriptBox["q", 
     RowBox[{"36", "+", 
      RowBox[{"6", " ", "n"}]}]], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", 
      RowBox[{"38", "+", 
       RowBox[{"6", " ", "n"}]}]]}], "+", 
    SuperscriptBox["q", 
     RowBox[{"40", "+", 
      RowBox[{"6", " ", "n"}]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.476557750572474*^9, 3.476557754119046*^9}, {
   3.4765579627349577`*^9, 3.476557963374284*^9}, 3.476557999966131*^9}],

Cell[TextData[StyleBox["When is CrabInequality \[LessEqual] 0?",
 FontSize->24,
 Background->RGBColor[1, 0.5, 0.5]]], "Text",
 CellChangeTimes->{{3.4765577850684633`*^9, 3.4765578577164*^9}, {
  3.4765579125834103`*^9, 3.476557913180238*^9}, {3.487649084817791*^9, 
  3.487649097817008*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Factor", "[", 
  RowBox[{"CrabInequality", "[", "1", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.4765579427043962`*^9, 3.476557947815125*^9}, {
  3.4765595647308702`*^9, 3.476559565149355*^9}}],

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["q", 
      RowBox[{"5", "+", "n"}]]}], ")"}], "2"], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox["q", 
      RowBox[{"5", "+", "n"}]]}], ")"}], "2"], " ", 
  RowBox[{"(", 
   RowBox[{"1", "-", 
    SuperscriptBox["q", "2"], "-", 
    SuperscriptBox["q", "4"], "-", 
    SuperscriptBox["q", "6"], "-", 
    SuperscriptBox["q", 
     RowBox[{"4", "+", "n"}]], "-", 
    SuperscriptBox["q", 
     RowBox[{"6", "+", "n"}]], "-", 
    SuperscriptBox["q", 
     RowBox[{"8", "+", "n"}]], "+", 
    SuperscriptBox["q", 
     RowBox[{"10", "+", "n"}]]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    SuperscriptBox["q", "2"], "+", 
    SuperscriptBox["q", "4"], "+", 
    SuperscriptBox["q", "6"], "-", 
    SuperscriptBox["q", 
     RowBox[{"4", "+", "n"}]], "-", 
    SuperscriptBox["q", 
     RowBox[{"6", "+", "n"}]], "-", 
    SuperscriptBox["q", 
     RowBox[{"8", "+", "n"}]], "+", 
    SuperscriptBox["q", 
     RowBox[{"10", "+", "n"}]]}], ")"}]}]], "Output",
 CellChangeTimes->{3.4765579486186247`*^9, 3.476559565699678*^9, 
  3.4770001433024893`*^9, 3.481681324753128*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CrabInequality", "[", 
    RowBox[{"1", ",", "1"}], "]"}], "=", 
   RowBox[{"1", "-", 
    SuperscriptBox["q", "2"], "-", 
    SuperscriptBox["q", "4"], "-", 
    SuperscriptBox["q", "6"], "-", 
    SuperscriptBox["q", 
     RowBox[{"4", "+", "n"}]], "-", 
    SuperscriptBox["q", 
     RowBox[{"6", "+", "n"}]], "-", 
    SuperscriptBox["q", 
     RowBox[{"8", "+", "n"}]], "+", 
    SuperscriptBox["q", 
     RowBox[{"10", "+", "n"}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.476557985011969*^9, 3.4765580040400743`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CrabInequality", "[", 
    RowBox[{"1", ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    SuperscriptBox["q", "2"], "+", 
    SuperscriptBox["q", "4"], "+", 
    SuperscriptBox["q", "6"], "-", 
    SuperscriptBox["q", 
     RowBox[{"4", "+", "n"}]], "-", 
    SuperscriptBox["q", 
     RowBox[{"6", "+", "n"}]], "-", 
    SuperscriptBox["q", 
     RowBox[{"8", "+", "n"}]], "+", 
    SuperscriptBox["q", 
     RowBox[{"10", "+", "n"}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.476558006038134*^9, 3.476558017252324*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Chop", "[", 
  RowBox[{"NSolve", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["q", "4"]}], "-", 
     SuperscriptBox["q", "6"], "-", 
     SuperscriptBox["q", "8"], "+", 
     SuperscriptBox["q", "10"]}], " ", "\[Equal]", "0"}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.476558178904051*^9, 3.4765581890759773`*^9}, 
   3.476558256632285*^9, {3.476558298748979*^9, 3.4765583012440157`*^9}, {
   3.4770017469819603`*^9, 3.477001799422641*^9}, {3.477002545052487*^9, 
   3.477002548473761*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"-", "1.3562030656262951`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.39856575878595435`"}], "-", 
      RowBox[{"0.7605905874277594`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.39856575878595435`"}], "+", 
      RowBox[{"0.7605905874277594`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.39856575878595435`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.7605905874277594`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.39856575878595435`", "\[InvisibleSpace]", "+", 
      RowBox[{"0.7605905874277594`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", "1.3562030656262951`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{{3.477001760655526*^9, 3.477001769717691*^9}, 
   3.4770018009099197`*^9, 3.477002548910337*^9, 3.481681324896455*^9}]
}, Open  ]],

Cell["\<\
This shows crabInequality[1,2]>0 for allowed q.  When is CrabInequality[1,1]\
\[LessEqual]0? We may assume n=0, as increasing n only increases \
CrabInequality[1,1]. \
\>", "Text",
 CellChangeTimes->{{3.4875357840191507`*^9, 3.487535840508626*^9}, {
  3.487649191922768*^9, 3.4876492086426897`*^9}, {3.4876494111342363`*^9, 
  3.487649429348168*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Chop", "[", 
  RowBox[{"NSolve", "[", 
   RowBox[{
    RowBox[{"1", "-", 
     SuperscriptBox["q", "2"], "-", 
     SuperscriptBox["q", "4"], "-", 
     SuperscriptBox["q", "6"], "-", 
     SuperscriptBox["q", "4"], "-", 
     SuperscriptBox["q", "6"], "-", 
     SuperscriptBox["q", "8"], "+", 
     SuperscriptBox["q", "10"]}], " ", "\[Equal]", "0"}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.476558178904051*^9, 3.4765581890759773`*^9}, 
   3.476558256632285*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"-", "1.5154637121642136`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"-", "0.6598640349968613`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.563016250305247`"}], "-", 
      RowBox[{"0.8264458251405348`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.563016250305247`"}], "+", 
      RowBox[{"0.8264458251405348`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "1.`"}], " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"1.`", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.5630162503052472`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.8264458251405348`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.5630162503052472`", "\[InvisibleSpace]", "+", 
      RowBox[{"0.8264458251405348`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", "0.6598640349968613`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", "1.5154637121642136`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{3.476558190395267*^9, 3.476558259992082*^9, 
  3.4816813249269667`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{"3", "+", 
   RowBox[{"Sqrt", "[", "3", "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.477004572477703*^9, 3.477004584217078*^9}}],

Cell[BoxData["4.732050807568877`"], "Output",
 CellChangeTimes->{{3.4770045791228228`*^9, 3.477004584621746*^9}, 
   3.481681324956478*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{"qFromd", "[", 
   RowBox[{"Sqrt", "[", 
    RowBox[{"3", "+", 
     RowBox[{"Sqrt", "[", "3", "]"}]}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.477005097930851*^9, 3.477005122825881*^9}}],

Cell[BoxData["1.5154637121642134`"], "Output",
 CellChangeTimes->{{3.477005115378894*^9, 3.4770051232523108`*^9}, 
   3.481681324989951*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"RootReduce", "[", 
  RowBox[{
   RowBox[{"1", "-", 
    SuperscriptBox["q", "2"], "-", 
    SuperscriptBox["q", "4"], "-", 
    SuperscriptBox["q", "6"], "-", 
    SuperscriptBox["q", "4"], "-", 
    SuperscriptBox["q", "6"], "-", 
    SuperscriptBox["q", "8"], "+", 
    SuperscriptBox["q", "10"]}], "/.", 
   RowBox[{"q", "\[Rule]", 
    RowBox[{"qFromd", "[", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"3", "+", 
       RowBox[{"Sqrt", "[", "3", "]"}]}], "]"}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.477004883225456*^9, 3.477004935440105*^9}, {
  3.477005156663477*^9, 3.477005162946999*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.4770049101245737`*^9, 3.477004935962761*^9}, {
   3.4770051583642673`*^9, 3.47700516333539*^9}, 3.481681325061309*^9}]
}, Open  ]],

Cell[TextData[{
 "The largest root of ",
 Cell[BoxData[
  RowBox[{"1", "-", 
   SuperscriptBox["q", "2"], "-", 
   SuperscriptBox["q", "4"], "-", 
   SuperscriptBox["q", "6"], "-", 
   SuperscriptBox["q", "4"], "-", 
   SuperscriptBox["q", "6"], "-", 
   SuperscriptBox["q", "8"], "+", 
   SuperscriptBox["q", "10"]}]],
  CellChangeTimes->{{3.476558178904051*^9, 3.4765581890759773`*^9}, 
    3.476558256632285*^9}],
 " is the q such that (q+q^(-1))^2=3+Sqrt[3]."
}], "Text",
 CellChangeTimes->{{3.487649245626164*^9, 3.4876492789625874`*^9}}],

Cell[TextData[StyleBox["Use the odometer to eliminate the remaining \
possibilities.",
 FontSize->24,
 Background->RGBColor[1, 0.5, 0.5]]], "Text",
 CellChangeTimes->{{3.5052353915818033`*^9, 3.5052354004112663`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"RemainingCrabPossibilities", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "1", ",", "3"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2"}], "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "1", ",", "3"}], "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "1", ",", "3"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3", ",", "2", ",", "4"}], "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}]}], "}"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.4816811129560204`*^9, 3.481681183587751*^9}, 
   3.4817308034634123`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Map", "[", 
  RowBox[{"DisplayBigraph", ",", "RemainingCrabPossibilities"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.481681196039997*^9, 3.481681203422234*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox[GridBox[{
      {
       StyleBox[
        GraphicsBox[{{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
            PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
             PointBox[{6, 0}], PointBox[{6, 2}]}, {PointBox[{7, -1}], 
             PointBox[{7, 1}], PointBox[{7, 3}]}, {PointBox[{8, 0}], 
             PointBox[{8, 2}]}, {PointBox[{9, -1}], PointBox[{9, 1}], 
             PointBox[{9, 3}]}}, {LineBox[{{1, 1}, {2, 1}}], 
            LineBox[{{2, 1}, {3, 1}}], 
            LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
             LineBox[{{4, 1}, {5, 2}}]}, {{
              LineBox[{{5, 0}, {6, 0}}], {}}, {{}, 
              LineBox[{{5, 2}, {6, 2}}]}}, {{
              LineBox[{{6, 0}, {7, -1}}], {}, {}}, {{}, 
              LineBox[{{6, 2}, {7, 1}}], LineBox[{{6, 2}, {7, 3}}]}}, {{
              LineBox[{{7, -1}, {8, 0}}], {}}, {{}, {}}, {{}, 
              LineBox[{{7, 3}, {8, 2}}]}}, {{LineBox[{{8, 0}, {9, -1}}], 
              LineBox[{{8, 0}, {9, 1}}], {}}, {{}, {}, 
              LineBox[{{8, 2}, {9, 
               3}}]}}}, {{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{{}, \
{}, {}}, {{}, {}, {}}}, {{{}, {}}, {{}, {}}, {{}, {}}}, {{{}, {}, {}}, {{}, \
{}, {}}}}}, 
          {RGBColor[1, 0, 0], LineBox[{{1, 1}, {1, 1.5}}], {}, 
           LineBox[{{3, 1}, {3, 1.5}}], {}, {LineBox[{{5, 0}, {5, 0.5}}], 
            LineBox[{{5, 2}, {5, 2.5}}]}, {{}, {}}, {
            LineBox[{{7, -1}, {7.2, 0}, {7, 1}}], 
            LineBox[{{7, 1}, {7.2, 0}, {7, -1}}], 
            LineBox[{{7, 3}, {7, 3.5}}]}, {{}, {}}, {
            LineBox[{{9, -1}, {9, -0.5}}], 
            LineBox[{{9, 1}, {9.2, 2}, {9, 3}}], 
            LineBox[{{9, 3}, {9.2, 2}, {9, 1}}]}}}],
        StripOnInput->False,
        Magnification->0.7 Inherited], 
       StyleBox[
        GraphicsBox[{{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
            PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
             PointBox[{6, 0}], PointBox[{6, 2}]}, 
            PointBox[{7, 1}], {PointBox[{8, 0}], PointBox[{8, 2}]}}, {
            LineBox[{{1, 1}, {2, 1}}], LineBox[{{2, 1}, {3, 1}}], 
            LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
             LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, 0}}], 
              LineBox[{{5, 0}, {6, 2}}]}, {{}, {}}}, {{}, 
             LineBox[{{6, 2}, {7, 1}}]}, {LineBox[{{7, 1}, {8, 0}}], 
             LineBox[{{7, 1}, {8, 
              2}}]}}, {{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{}, {}}, \
{{}, {}}}}, 
          {RGBColor[1, 0, 0], LineBox[{{1, 1}, {1, 1.5}}], {}, 
           LineBox[{{3, 1}, {3, 1.5}}], {}, {LineBox[{{5, 0}, {5, 0.5}}], 
            LineBox[{{5, 2}, {5, 2.5}}]}, {{}, {}}, 
           LineBox[{{7, 1}, {7, 1.5}}], {{}, {}}}}],
        StripOnInput->False,
        Magnification->0.7 Inherited]}
     },
     AutoDelete->False,
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
    "Grid"], ",", 
   TagBox[GridBox[{
      {
       StyleBox[
        GraphicsBox[{{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
            PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
             PointBox[{6, 0}], PointBox[{6, 2}]}, {PointBox[{7, -1}], 
             PointBox[{7, 1}], PointBox[{7, 3}]}, {PointBox[{8, 0}], 
             PointBox[{8, 2}]}, PointBox[{9, 1}]}, {LineBox[{{1, 1}, {2, 1}}],
             LineBox[{{2, 1}, {3, 1}}], 
            LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
             LineBox[{{4, 1}, {5, 2}}]}, {{
              LineBox[{{5, 0}, {6, 0}}], {}}, {{}, 
              LineBox[{{5, 2}, {6, 2}}]}}, {{
              LineBox[{{6, 0}, {7, -1}}], {}, {}}, {{}, 
              LineBox[{{6, 2}, {7, 1}}], LineBox[{{6, 2}, {7, 3}}]}}, {{
              LineBox[{{7, -1}, {8, 0}}], {}}, {{}, {}}, {{}, 
              LineBox[{{7, 3}, {8, 2}}]}}, {LineBox[{{8, 0}, {9, 1}}], 
             LineBox[{{8, 2}, {9, 
              1}}]}}, {{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{{}, {}, \
{}}, {{}, {}, {}}}, {{{}, {}}, {{}, {}}, {{}, {}}}, {{}, {}}}}, 
          {RGBColor[1, 0, 0], LineBox[{{1, 1}, {1, 1.5}}], {}, 
           LineBox[{{3, 1}, {3, 1.5}}], {}, {LineBox[{{5, 0}, {5, 0.5}}], 
            LineBox[{{5, 2}, {5, 2.5}}]}, {{}, {}}, {
            LineBox[{{7, -1}, {7.2, 0}, {7, 1}}], 
            LineBox[{{7, 1}, {7.2, 0}, {7, -1}}], 
            LineBox[{{7, 3}, {7, 3.5}}]}, {{}, {}}, 
           LineBox[{{9, 1}, {9, 1.5}}]}}],
        StripOnInput->False,
        Magnification->0.7 Inherited], 
       StyleBox[
        GraphicsBox[{{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
            PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
             PointBox[{6, 0}], PointBox[{6, 2}]}, 
            PointBox[{7, 1}], {PointBox[{8, 0}], PointBox[{8, 2}]}, 
            PointBox[{9, 1}]}, {LineBox[{{1, 1}, {2, 1}}], 
            LineBox[{{2, 1}, {3, 1}}], 
            LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
             LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, 0}}], 
              LineBox[{{5, 0}, {6, 2}}]}, {{}, {}}}, {{}, 
             LineBox[{{6, 2}, {7, 1}}]}, {LineBox[{{7, 1}, {8, 0}}], 
             LineBox[{{7, 1}, {8, 2}}]}, {{}, 
             LineBox[{{8, 2}, {9, 
              1}}]}}, {{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{}, {}}, \
{{}, {}}, {{}, {}}}}, 
          {RGBColor[1, 0, 0], LineBox[{{1, 1}, {1, 1.5}}], {}, 
           LineBox[{{3, 1}, {3, 1.5}}], {}, {LineBox[{{5, 0}, {5, 0.5}}], 
            LineBox[{{5, 2}, {5, 2.5}}]}, {{}, {}}, 
           LineBox[{{7, 1}, {7, 1.5}}], {{}, {}}, 
           LineBox[{{9, 1}, {9, 1.5}}]}}],
        StripOnInput->False,
        Magnification->0.7 Inherited]}
     },
     AutoDelete->False,
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
    "Grid"], ",", 
   TagBox[GridBox[{
      {
       StyleBox[
        GraphicsBox[{{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
            PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
             PointBox[{6, 0}], PointBox[{6, 2}]}, {PointBox[{7, -1}], 
             PointBox[{7, 1}], PointBox[{7, 3}]}, {PointBox[{8, 0}], 
             PointBox[{8, 2}]}, {PointBox[{9, -2}], PointBox[{9, 0}], 
             PointBox[{9, 2}], PointBox[{9, 4}]}, PointBox[{10, 1}], 
            PointBox[{11, 1}]}, {LineBox[{{1, 1}, {2, 1}}], 
            LineBox[{{2, 1}, {3, 1}}], 
            LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
             LineBox[{{4, 1}, {5, 2}}]}, {{
              LineBox[{{5, 0}, {6, 0}}], {}}, {{}, 
              LineBox[{{5, 2}, {6, 2}}]}}, {{
              LineBox[{{6, 0}, {7, -1}}], {}, {}}, {{}, 
              LineBox[{{6, 2}, {7, 1}}], LineBox[{{6, 2}, {7, 3}}]}}, {{
              LineBox[{{7, -1}, {8, 0}}], {}}, {{}, {}}, {{}, 
              LineBox[{{7, 3}, {8, 2}}]}}, {{LineBox[{{8, 0}, {9, -2}}], 
              LineBox[{{8, 0}, {9, 0}}], {}, {}}, {{}, {}, 
              LineBox[{{8, 2}, {9, 2}}], LineBox[{{8, 2}, {9, 4}}]}}, {{}, 
             LineBox[{{9, 0}, {10, 1}}], {}, {}}, 
            LineBox[{{10, 1}, {11, 
             1}}]}, {{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{{}, {}, \
{}}, {{}, {}, {}}}, {{{}, {}}, {{}, {}}, {{}, {}}}, {{{}, {}, {}, {}}, {{}, \
{}, {}, {}}}, {{}, {}, {}, {}}, {}}}, 
          {RGBColor[1, 0, 0], LineBox[{{1, 1}, {1, 1.5}}], {}, 
           LineBox[{{3, 1}, {3, 1.5}}], {}, {LineBox[{{5, 0}, {5, 0.5}}], 
            LineBox[{{5, 2}, {5, 2.5}}]}, {{}, {}}, {
            LineBox[{{7, -1}, {7.2, 0}, {7, 1}}], 
            LineBox[{{7, 1}, {7.2, 0}, {7, -1}}], 
            LineBox[{{7, 3}, {7, 3.5}}]}, {{}, {}}, {
            LineBox[{{9, -2}, {9, -1.5}}], 
            LineBox[{{9, 0}, {9.2, 1}, {9, 2}}], 
            LineBox[{{9, 2}, {9.2, 1}, {9, 0}}], 
            LineBox[{{9, 4}, {9, 4.5}}]}, {}, LineBox[{{11, 1}, {11, 1.5}}]}}],
        StripOnInput->False,
        Magnification->0.7 Inherited], 
       StyleBox[
        GraphicsBox[{{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
            PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
             PointBox[{6, 0}], PointBox[{6, 2}]}, 
            PointBox[{7, 1}], {PointBox[{8, 0}], PointBox[{8, 2}]}, 
            PointBox[{9, 1}], PointBox[{10, 1}]}, {LineBox[{{1, 1}, {2, 1}}], 
            LineBox[{{2, 1}, {3, 1}}], 
            LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
             LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, 0}}], 
              LineBox[{{5, 0}, {6, 2}}]}, {{}, {}}}, {{}, 
             LineBox[{{6, 2}, {7, 1}}]}, {LineBox[{{7, 1}, {8, 0}}], 
             LineBox[{{7, 1}, {8, 2}}]}, {{}, LineBox[{{8, 2}, {9, 1}}]}, 
            LineBox[{{9, 1}, {10, 
             1}}]}, {{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{}, {}}, \
{{}, {}}, {{}, {}}, {}}}, 
          {RGBColor[1, 0, 0], LineBox[{{1, 1}, {1, 1.5}}], {}, 
           LineBox[{{3, 1}, {3, 1.5}}], {}, {LineBox[{{5, 0}, {5, 0.5}}], 
            LineBox[{{5, 2}, {5, 2.5}}]}, {{}, {}}, 
           LineBox[{{7, 1}, {7, 1.5}}], {{}, {}}, 
           LineBox[{{9, 1}, {9, 1.5}}], {}}}],
        StripOnInput->False,
        Magnification->0.7 Inherited]}
     },
     AutoDelete->False,
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
    "Grid"]}], "}"}]], "Output",
 CellChangeTimes->{3.481681204155917*^9, 3.4816813254357157`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{"qFromd", "[", 
   RowBox[{"DimensionOfGenerator", "[", 
    RowBox[{"RemainingCrabPossibilities", "[", 
     RowBox[{"[", 
      RowBox[{"1", ",", "1"}], "]"}], "]"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.481681747829094*^9, 3.4816817647608767`*^9}}],

Cell[BoxData["1.481771485922247`"], "Output",
 CellChangeTimes->{{3.4816817599209757`*^9, 3.481681765167528*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{"qFromd", "[", 
   RowBox[{"DimensionOfGenerator", "[", 
    RowBox[{"RemainingCrabPossibilities", "[", 
     RowBox[{"[", 
      RowBox[{"2", ",", "1"}], "]"}], "]"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.481681747829094*^9, 3.4816817647608767`*^9}, {
  3.4816821073511877`*^9, 3.481682107508301*^9}}],

Cell[BoxData["1.5056743088991793`"], "Output",
 CellChangeTimes->{{3.4816817599209757`*^9, 3.481681765167528*^9}, 
   3.481682108084923*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{"qFromd", "[", 
   RowBox[{"DimensionOfGenerator", "[", 
    RowBox[{"RemainingCrabPossibilities", "[", 
     RowBox[{"[", 
      RowBox[{"3", ",", "1"}], "]"}], "]"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.481681747829094*^9, 3.4816817647608767`*^9}, {
  3.4816821073511877`*^9, 3.481682107508301*^9}, {3.48168213941352*^9, 
  3.4816821396205807`*^9}}],

Cell[BoxData["1.5154637121642134`"], "Output",
 CellChangeTimes->{{3.4816817599209757`*^9, 3.481681765167528*^9}, 
   3.481682108084923*^9, 3.481682140141912*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"1", "-", 
    SuperscriptBox["q", "2"], "-", 
    SuperscriptBox["q", "4"], "-", 
    SuperscriptBox["q", "6"], "-", 
    SuperscriptBox["q", "6"], "-", 
    SuperscriptBox["q", "8"], "-", 
    SuperscriptBox["q", "10"], "+", 
    SuperscriptBox["q", "12"]}], ",", 
   RowBox[{"{", 
    RowBox[{"q", ",", "1.48", ",", "1.52"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", "0"}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.481682218670697*^9, 3.4816822565159197`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwV0X1UzFkYB/BRCpv1UoNKpExl0pipaV5czdwnsu3SpCLbC3YOUhqk0jYb
rehFGFIYb+1pTimDtjexI8du1GQkWZm8NmJr09EwHeT3Q629/XHPPZ9zv/fe
57nXbX1SRJwVg8GQkTE6V8iddjKrKNzo/6qhZ2QuqJiSKDdieWPh/KGvcyHF
IBcsID6y/H6VrRULJDytJZj4ZPjUN2xbFhi/CjfuJNbVln6fPIkFViWrZP+M
5pPSd1m7smCdqcC1pprCCb2hTwXAgukxts3La0n+2Nv9HXtZkMSwkRnqKQxq
2hLI9ICm3KSaCToKK9dq9LLfPGBiTkcDukbyLQa3RyxPkHKDbWr/pDCvwJzg
e9UTFFe9vM03yP7xN472BXlB1qBTwRY9hef8WvSgyuQFBzRjz3QZSL0KPXta
2jwo4MbumdpG3FVxq9CaDZmKpnMH75F8RELKzyVs2JR3QtvaQfrnPusK9fOG
IOeNYZ86yfmC/oisJm+wi10s3vqEwoa07KXb1s+Huxmqz+VdFM7qxb3f0PNB
Gdw/PPcF6fdSuur8GR9wPBRQUdhD+jFHypskHLhUO8xu7qPwdg1HveQhB0TZ
7W8WvaawZlvabNfMBXCFP1GlfEPqKd5wNsCZC7MLYxM/D1KY8UfHXyN6LmTE
l1kUHyhcvyq300HMgw6XH1eUUqRe2+DFrHwe2O92scz6Qv6Tf/RZfTcPZI2y
zev+o3Bbed24BX6+kJmRfuDwGBr/ndrdeTnbF9Qv6wasbWictavj34EuX7jg
FeMlHU9jVWp4Uy/PD845O5RdtyN5j+BHtSo/OJXXrPeZTNZXc9w1r/wg7/7L
m3J7Gs9be+8KW8KHNbenMJ5Oo7Hhl0ki3Wk+cDQXZzg60TgosXVm+zs+vLdI
Hy51oTHzY1+S6Qd/KDX3GHWuNBaHf57ift4fQgwffh90p7F2b+HqFisBPA+b
cWurJ42N0lM3b20UwBZdeUM1m8aaPf085g0BWE76RL70oXFU7ntdqIsQYjz1
3CgejQd9ppc4Zgmhseh271E+jRmZ80LGPhfC5MruJ0wRjQPah+u0QSJYKX2b
lotorBzqj19xQQRF1QnmBgmNdVbRzeYJYmi4+6FUEEjjsA3a/vQUMZhazfy0
IHKfm2KkxyiGITApzgbTuEYZMuQpXAgfN3T3OC4n+VmaOJVmIbyLkwkjQsl7
uAduPjcWwePWfWfkxKBuEiXYIrjOvclIIg5jSqezxyPI/yS8c5D4xZCL9UU7
BK6H5sj1xEfqDxdX2yMIqX+/X7yCvE9Mefu1OQgqrE6bZofR+KT2qt+LAASq
eONiDrFR4jSmTIoguW2SdhFx5be7u+MAQYA6OyWKOID1U9vAEgQP2FvHFRFr
ijM30csQMMLB1yacxvmSE8XMaAR9lzPUDsRtbQWKxzEI7jhf/uJGXFN3fFnx
GgTqXnaLlJi37I6YJUfAUTrEKolzZr7u9I9HYG+SNeaNnmeM9viUgIAOzPc4
TixPfZpzPRFBs92IpZaY4T1lx3fbEFzYLopsJNZ5tFjbbUdQ0Jnc0E5c2X64
7F4ygh2o0tVEPKxOXHksFUFMSV/OwKgHox2i0xD8D05uSDM=
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{1.48, 0},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.481682242744997*^9, 3.4816822571574593`*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CrabInequality", "[", 
    RowBox[{"1", ",", "1"}], "]"}], "=", 
   RowBox[{"1", "-", 
    SuperscriptBox["q", "2"], "-", 
    SuperscriptBox["q", "4"], "-", 
    SuperscriptBox["q", "6"], "-", 
    SuperscriptBox["q", 
     RowBox[{"4", "+", "n"}]], "-", 
    SuperscriptBox["q", 
     RowBox[{"6", "+", "n"}]], "-", 
    SuperscriptBox["q", 
     RowBox[{"8", "+", "n"}]], "+", 
    SuperscriptBox["q", 
     RowBox[{"10", "+", "n"}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.476557985011969*^9, 3.4765580040400743`*^9}}],

Cell[TextData[{
 "We show CrabInequality[1,1] is positive when n\[GreaterEqual] 2 and  q\
\[GreaterEqual] 1.48.\n",
 Cell[BoxData[
  RowBox[{"1", "-", 
   SuperscriptBox["q", "2"], "-", 
   SuperscriptBox["q", "4"], "-", 
   SuperscriptBox["q", "6"], "-", 
   SuperscriptBox["q", 
    RowBox[{"4", "+", "n"}]], "-", 
   SuperscriptBox["q", 
    RowBox[{"6", "+", "n"}]], "-", 
   SuperscriptBox["q", 
    RowBox[{"8", "+", "n"}]], "+", 
   SuperscriptBox["q", 
    RowBox[{"10", "+", "n"}]]}]],
  CellChangeTimes->{{3.476557985011969*^9, 3.4765580040400743`*^9}}],
 " \[GreaterEqual] ",
 Cell[BoxData[
  RowBox[{"1", "-", 
   SuperscriptBox["q", "2"], "-", 
   SuperscriptBox["q", "4"], "-", 
   SuperscriptBox["q", "6"], "-", 
   SuperscriptBox["q", "6"], "-", 
   SuperscriptBox["q", "8"], "-", 
   SuperscriptBox["q", "10"], "+", 
   SuperscriptBox["q", "12"]}]],
  CellChangeTimes->{{3.476557985011969*^9, 3.4765580040400743`*^9}}],
 "\nas this number only increases as n gets bigger."
}], "Text",
 CellChangeTimes->{{3.4816819111658373`*^9, 3.481681969395656*^9}, {
  3.481682362684188*^9, 3.481682427345729*^9}, {3.48764930681925*^9, 
  3.487649346717248*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Chop", "[", 
  RowBox[{"NSolve", "[", 
   RowBox[{
    RowBox[{"1", "-", 
     SuperscriptBox["q", "2"], "-", 
     SuperscriptBox["q", "4"], "-", 
     SuperscriptBox["q", "6"], "-", 
     SuperscriptBox["q", "6"], "-", 
     SuperscriptBox["q", "8"], "-", 
     SuperscriptBox["q", "10"], "+", 
     SuperscriptBox["q", "12"]}], " ", "\[Equal]", "0"}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.476558178904051*^9, 3.4765581890759773`*^9}, 
   3.476558256632285*^9, {3.481682467533945*^9, 3.4816824731733503`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"-", "1.4425737404460597`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.7071067811865476`"}], "-", 
      RowBox[{"0.7071067811865476`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.7071067811865476`"}], "+", 
      RowBox[{"0.7071067811865476`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"-", "0.6932054646237974`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.3310767234309782`"}], "-", 
      RowBox[{"0.9436038380603416`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.3310767234309782`"}], "+", 
      RowBox[{"0.9436038380603416`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.3310767234309786`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.9436038380603423`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.3310767234309786`", "\[InvisibleSpace]", "+", 
      RowBox[{"0.9436038380603423`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", "0.6932054646237973`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.7071067811865476`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.7071067811865476`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.7071067811865476`", "\[InvisibleSpace]", "+", 
      RowBox[{"0.7071067811865476`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", "1.4425737404460597`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{3.481682473645372*^9}]
}, Open  ]],

Cell["The largest root is smaller than 1.48. We are finished.", "Text",
 CellChangeTimes->{{3.481682481342217*^9, 3.481682498114291*^9}, {
  3.487649328803606*^9, 3.487649330067197*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AlgebraicIntegerQ", " ", "/@", " ", 
  RowBox[{"Flatten", "[", 
   RowBox[{"DimensionsByDepth", "[", 
    RowBox[{"RemainingCrabPossibilities", "[", 
     RowBox[{"[", 
      RowBox[{"1", ",", "1", ",", "1"}], "]"}], "]"}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.481683900656929*^9, 3.4816839044008503`*^9}, 
   3.481725291728588*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "True", ",", "True", ",", "True", ",", "True", ",", "False", ",", "False", 
   ",", "False", ",", "False", ",", "False", ",", "False", ",", "False", ",", 
   "False", ",", "False", ",", "False", ",", "False", ",", "False"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.481683905296315*^9, 3.481725292576037*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ToString", "[", 
  RowBox[{
   RowBox[{"MinimalPolynomial", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"DimensionsByDepth", "[", 
       RowBox[{"RemainingCrabPossibilities", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1", ",", "1"}], "]"}], "]"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"5", ",", "1"}], "]"}], "]"}], ",", "x"}], "]"}], ",", 
   "TeXForm"}], "]"}]], "Input",
 CellChangeTimes->{{3.481725318035762*^9, 3.481725346610835*^9}, {
  3.481725453012237*^9, 3.4817254740500174`*^9}}],

Cell[BoxData["\<\"5 x^3-16 x^2-15 x+1\"\>"], "Output",
 CellChangeTimes->{
  3.4817252861477127`*^9, {3.48172532048147*^9, 3.481725347034223*^9}, {
   3.481725459771667*^9, 3.481725474741932*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AlgebraicIntegerQ", " ", "/@", " ", 
  RowBox[{"Flatten", "[", 
   RowBox[{"DimensionsByDepth", "[", 
    RowBox[{"RemainingCrabPossibilities", "[", 
     RowBox[{"[", 
      RowBox[{"2", ",", "1", ",", "1"}], "]"}], "]"}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.4816838885388937`*^9, 3.481683895360965*^9}, 
   3.4817252967466593`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "True", ",", "True", ",", "True", ",", "True", ",", "False", ",", "False", 
   ",", "True", ",", "True", ",", "False", ",", "False", ",", "False", ",", 
   "True", ",", "True", ",", "False"}], "}"}]], "Output",
 CellChangeTimes->{{3.481683889115961*^9, 3.4816839071507*^9}, 
   3.481725298176958*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ToString", "[", 
  RowBox[{
   RowBox[{"MinimalPolynomial", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"DimensionsByDepth", "[", 
       RowBox[{"RemainingCrabPossibilities", "[", 
        RowBox[{"[", 
         RowBox[{"2", ",", "1", ",", "1"}], "]"}], "]"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"5", ",", "1"}], "]"}], "]"}], ",", "x"}], "]"}], ",", 
   "TeXForm"}], "]"}]], "Input",
 CellChangeTimes->{{3.4817253607524633`*^9, 3.481725360902997*^9}, {
  3.481725407395969*^9, 3.481725431409768*^9}}],

Cell[BoxData["\<\"3 x^5-19 x^4+25 x^3+18 x^2-25 x-13\"\>"], "Output",
 CellChangeTimes->{
  3.481725362442479*^9, {3.481725413921773*^9, 3.481725432720749*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AlgebraicIntegerQ", " ", "/@", " ", 
  RowBox[{"Flatten", "[", 
   RowBox[{"DimensionsByDepth", "[", 
    RowBox[{"RemainingCrabPossibilities", "[", 
     RowBox[{"[", 
      RowBox[{"3", ",", "1", ",", "1"}], "]"}], "]"}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.4816832837049303`*^9, 3.4816832881825657`*^9}, {
   3.481683344242255*^9, 3.481683360207541*^9}, {3.481683799916498*^9, 
   3.481683846159855*^9}, 3.481725303123519*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "True", ",", "True", ",", "True", ",", "True", ",", "False", ",", "False", 
   ",", "False", ",", "False", ",", "False", ",", "False", ",", "True", ",", 
   "True", ",", "False", ",", "True", ",", "False", ",", "False", ",", 
   "False", ",", "False", ",", "False"}], "}"}]], "Output",
 CellChangeTimes->{
  3.481683340935587*^9, 3.4816833800625467`*^9, {3.481683812754188*^9, 
   3.481683846658977*^9}, 3.481725304915319*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ToString", "[", 
  RowBox[{
   RowBox[{"MinimalPolynomial", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"DimensionsByDepth", "[", 
       RowBox[{"RemainingCrabPossibilities", "[", 
        RowBox[{"[", 
         RowBox[{"3", ",", "1", ",", "1"}], "]"}], "]"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"5", ",", "1"}], "]"}], "]"}], ",", "x"}], "]"}], ",", 
   "TeXForm"}], "]"}]], "Input",
 CellChangeTimes->{{3.481725367528798*^9, 3.4817253976269693`*^9}, {
  3.481725435812668*^9, 3.481725442481883*^9}}],

Cell[BoxData["\<\"2 x^2-6 x-9\"\>"], "Output",
 CellChangeTimes->{{3.4817253680157003`*^9, 3.4817253980736523`*^9}, 
   3.4817254429449253`*^9}]
}, Open  ]]
},
WindowSize->{962, 686},
WindowMargins->{{Automatic, 147}, {Automatic, 0}},
ShowSelection->True,
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (February 18, 2009)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 692, 17, 73, "Input"],
Cell[CellGroupData[{
Cell[1284, 43, 443, 10, 36, "Print"],
Cell[1730, 55, 438, 10, 20, "Print"]
}, Open  ]]
}, Open  ]],
Cell[2195, 69, 2831, 83, 88, "Input"],
Cell[CellGroupData[{
Cell[5051, 156, 160, 3, 27, "Input"],
Cell[5214, 161, 2327, 42, 135, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7578, 208, 262, 6, 27, "Input"],
Cell[7843, 216, 110, 1, 27, "Output"]
}, Open  ]],
Cell[7968, 220, 107, 1, 26, "Text"],
Cell[CellGroupData[{
Cell[8100, 225, 351, 9, 27, "Input"],
Cell[8454, 236, 1020, 33, 57, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9511, 274, 453, 11, 27, "Input"],
Cell[9967, 287, 4075, 129, 75, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14079, 421, 794, 20, 43, "Input"],
Cell[14876, 443, 2061, 38, 225, "Output"]
}, Open  ]],
Cell[16952, 484, 2886, 94, 49, "Input"],
Cell[19841, 580, 291, 5, 38, "Text"],
Cell[CellGroupData[{
Cell[20157, 589, 219, 4, 27, "Input"],
Cell[20379, 595, 1268, 41, 34, "Output"]
}, Open  ]],
Cell[21662, 639, 573, 17, 30, "Input"],
Cell[22238, 658, 591, 18, 30, "Input"],
Cell[CellGroupData[{
Cell[22854, 680, 549, 14, 33, "Input"],
Cell[23406, 696, 1394, 36, 43, "Output"]
}, Open  ]],
Cell[24815, 735, 360, 7, 26, "Text"],
Cell[CellGroupData[{
Cell[25200, 746, 498, 14, 33, "Input"],
Cell[25701, 762, 1500, 40, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27238, 807, 175, 4, 27, "Input"],
Cell[27416, 813, 139, 2, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27592, 820, 244, 6, 27, "Input"],
Cell[27839, 828, 140, 2, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28016, 835, 631, 17, 33, "Input"],
Cell[28650, 854, 169, 2, 27, "Output"]
}, Open  ]],
Cell[28834, 859, 543, 15, 29, "Text"],
Cell[29380, 876, 217, 4, 38, "Text"],
Cell[29600, 882, 10306, 283, 223, "Input"],
Cell[CellGroupData[{
Cell[39931, 1169, 186, 4, 27, "Input"],
Cell[40120, 1175, 9492, 179, 101, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[49649, 1359, 311, 7, 27, "Input"],
Cell[49963, 1368, 113, 1, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50113, 1374, 362, 8, 27, "Input"],
Cell[50478, 1384, 140, 2, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50655, 1391, 412, 9, 27, "Input"],
Cell[51070, 1402, 162, 2, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[51269, 1409, 639, 17, 33, "Input"],
Cell[51911, 1428, 2011, 37, 240, "Output"]
}, Open  ]],
Cell[53937, 1468, 573, 17, 30, "Input"],
Cell[54513, 1487, 1166, 32, 59, "Text"],
Cell[CellGroupData[{
Cell[55704, 1523, 547, 14, 33, "Input"],
Cell[56254, 1539, 1971, 50, 58, "Output"]
}, Open  ]],
Cell[58240, 1592, 186, 2, 26, "Text"],
Cell[CellGroupData[{
Cell[58451, 1598, 371, 9, 27, "Input"],
Cell[58825, 1609, 351, 7, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[59213, 1621, 542, 14, 27, "Input"],
Cell[59758, 1637, 196, 3, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[59991, 1645, 373, 9, 27, "Input"],
Cell[60367, 1656, 342, 7, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[60746, 1668, 542, 14, 27, "Input"],
Cell[61291, 1684, 160, 2, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[61488, 1691, 469, 10, 27, "Input"],
Cell[61960, 1703, 468, 9, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[62465, 1717, 542, 14, 27, "Input"],
Cell[63010, 1733, 144, 2, 27, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> code/CrabOdometer.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    133450,       3411]
NotebookOptionsPosition[    128011,       3254]
NotebookOutlinePosition[    128352,       3269]
CellTagsIndexPosition[    128309,       3266]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"FusionAtlasPaths", "=", 
   RowBox[{"{", "\"\<~/projects/fusionatlas/package/\>\"", "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"$Path", "=", 
   RowBox[{"$Path", "~", "Join", "~", "FusionAtlasPaths"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "FusionAtlas`"}]}], "Input",
 CellChangeTimes->{
  3.4639432324475317`*^9, {3.4962806853254337`*^9, 3.496280685667036*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Loading FusionAtlas` version 0\\n\"\>", 
   "\[InvisibleSpace]", "\<\"Read more at \
http://tqft.net/wiki/Atlas_of_subfactors\"\>"}],
  SequenceForm[
  "Loading FusionAtlas` version 0\n", 
   "Read more at http://tqft.net/wiki/Atlas_of_subfactors"],
  Editable->False]], "Print",
 CellChangeTimes->{3.476558008865468*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found precomputed data in \"\>", 
   "\[InvisibleSpace]", \
"\<\"/Users/scott/projects/fusionatlas/code/data\"\>"}],
  SequenceForm[
  "Found precomputed data in ", "/Users/scott/projects/fusionatlas/code/data"],
  Editable->False]], "Print",
 CellChangeTimes->{3.476558008867216*^9}]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Crab", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"BigraphWithDuals", "[", 
      RowBox[{
       RowBox[{"GradedBigraph", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"DualData", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "1", ",", "3"}], "}"}]}], "]"}]}], "]"}], ",", 
     RowBox[{"BigraphWithDuals", "[", 
      RowBox[{
       RowBox[{"GradedBigraph", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"DualData", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}]}], "}"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.466914807352839*^9, 3.466914807770121*^9}, 
   3.476556378930002*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DisplayBigraph", "/@", "Crab"}]], "Input",
 CellChangeTimes->{{3.4765580342533693`*^9, 3.476558041897504*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   GraphicsBox[{{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
       PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
        PointBox[{6, 0}], PointBox[{6, 2}]}, {PointBox[{7, -1}], 
        PointBox[{7, 1}], PointBox[{7, 3}]}, {PointBox[{8, 0}], 
        PointBox[{8, 2}]}}, {LineBox[{{1, 1}, {2, 1}}], 
       LineBox[{{2, 1}, {3, 1}}], 
       LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
        LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, 0}}], {}}, {{}, 
         LineBox[{{5, 2}, {6, 2}}]}}, {{
         LineBox[{{6, 0}, {7, -1}}], {}, {}}, {{}, LineBox[{{6, 2}, {7, 1}}], 
         LineBox[{{6, 2}, {7, 3}}]}}, {{
         LineBox[{{7, -1}, {8, 0}}], {}}, {{}, {}}, {{}, 
         LineBox[{{7, 3}, {8, 
          2}}]}}}, {{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{{}, {}, \
{}}, {{}, {}, {}}}, {{{}, {}}, {{}, {}}, {{}, {}}}}}, 
     {RGBColor[1, 0, 0], LineBox[{{1, 1}, {1, 1.5}}], {}, 
      LineBox[{{3, 1}, {3, 1.5}}], {}, {LineBox[{{5, 0}, {5, 0.5}}], 
       LineBox[{{5, 2}, {5, 2.5}}]}, {{}, {}}, {
       LineBox[{{7, -1}, {7.2, 0}, {7, 1}}], 
       LineBox[{{7, 1}, {7.2, 0}, {7, -1}}], 
       LineBox[{{7, 3}, {7, 3.5}}]}, {{}, {}}}}], ",", 
   GraphicsBox[{{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
       PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
        PointBox[{6, 0}], PointBox[{6, 2}]}, 
       PointBox[{7, 1}], {PointBox[{8, 0}], PointBox[{8, 2}]}}, {
       LineBox[{{1, 1}, {2, 1}}], LineBox[{{2, 1}, {3, 1}}], 
       LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
        LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, 0}}], 
         LineBox[{{5, 0}, {6, 2}}]}, {{}, {}}}, {{}, 
        LineBox[{{6, 2}, {7, 1}}]}, {LineBox[{{7, 1}, {8, 0}}], 
        LineBox[{{7, 1}, {8, 
         2}}]}}, {{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{}, {}}, {{}, \
{}}}}, 
     {RGBColor[1, 0, 0], LineBox[{{1, 1}, {1, 1.5}}], {}, 
      LineBox[{{3, 1}, {3, 1.5}}], {}, {LineBox[{{5, 0}, {5, 0.5}}], 
       LineBox[{{5, 2}, {5, 2.5}}]}, {{}, {}}, 
      LineBox[{{7, 1}, {7, 1.5}}], {{}, {}}}}]}], "}"}]], "Output",
 CellChangeTimes->{{3.47655803816682*^9, 3.476558042536508*^9}, 
   3.4962817143943777`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"q", "=", "1.5155"}], ";"}]], "Input",
 CellChangeTimes->{{3.4765578622349443`*^9, 3.4765578676527033`*^9}, {
  3.4765579212398*^9, 3.476557921750634*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"q", "+", 
  SuperscriptBox["q", 
   RowBox[{"-", "1"}]]}]], "Input"],

Cell[BoxData["2.1753482349059716`"], "Output",
 CellChangeTimes->{3.476557955917675*^9, 3.496281716180337*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 SuperscriptBox[
  RowBox[{"(", 
   RowBox[{"q", "+", 
    SuperscriptBox["q", 
     RowBox[{"-", "1"}]]}], ")"}], "2"]], "Input",
 CellChangeTimes->{{3.4765579233417473`*^9, 3.47655793021389*^9}}],

Cell[BoxData["4.7321399431085265`"], "Output",
 CellChangeTimes->{3.476557930602512*^9, 3.49628171686915*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"SetDebugMode", "[", "True", "]"}]], "Input",
 CellChangeTimes->{{3.476558103456231*^9, 3.476558105823696*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FindBigraphPairExtensionsUpToDepth", "[", 
   RowBox[{"q", "+", 
    SuperscriptBox["q", 
     RowBox[{"-", "1"}]]}], "]"}], "[", 
  RowBox[{
   RowBox[{"Crab", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
   ",", 
   RowBox[{"Crab", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
   ",", "\[Infinity]"}], "]"}]], "Input",
 CellChangeTimes->{{3.47655805997974*^9, 3.4765581455362864`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mem: 41879888 time: 20101016 22:21:59 \"\>", 
   "\[InvisibleSpace]", "\<\"Calculating \
FindBigraphPairExtensionsUpToDepth[\"\>", "\[InvisibleSpace]", 
   "2.1753482349059716`", "\[InvisibleSpace]", "\<\"][\"\>", 
   "\[InvisibleSpace]", 
   GraphicsBox[{{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
       PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
        PointBox[{6, 0}], PointBox[{6, 2}]}, {PointBox[{7, -1}], 
        PointBox[{7, 1}], PointBox[{7, 3}]}, {PointBox[{8, 0}], 
        PointBox[{8, 2}]}}, {LineBox[{{1, 1}, {2, 1}}], 
       LineBox[{{2, 1}, {3, 1}}], 
       LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
        LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, 0}}], {}}, {{}, 
         LineBox[{{5, 2}, {6, 2}}]}}, {{
         LineBox[{{6, 0}, {7, -1}}], {}, {}}, {{}, LineBox[{{6, 2}, {7, 1}}], 
         LineBox[{{6, 2}, {7, 3}}]}}, {{
         LineBox[{{7, -1}, {8, 0}}], {}}, {{}, {}}, {{}, 
         LineBox[{{7, 3}, {8, 
          2}}]}}}, {{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{{}, {}, \
{}}, {{}, {}, {}}}, {{{}, {}}, {{}, {}}, {{}, {}}}}}, 
     {RGBColor[1, 0, 0], LineBox[{{1, 1}, {1, 1.5}}], {}, 
      LineBox[{{3, 1}, {3, 1.5}}], {}, {LineBox[{{5, 0}, {5, 0.5}}], 
       LineBox[{{5, 2}, {5, 2.5}}]}, {{}, {}}, {
       LineBox[{{7, -1}, {7.2, 0}, {7, 1}}], 
       LineBox[{{7, 1}, {7.2, 0}, {7, -1}}], 
       LineBox[{{7, 3}, {7, 3.5}}]}, {{}, {}}}}], 
   "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]", 
   GraphicsBox[{{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
       PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
        PointBox[{6, 0}], PointBox[{6, 2}]}, 
       PointBox[{7, 1}], {PointBox[{8, 0}], PointBox[{8, 2}]}}, {
       LineBox[{{1, 1}, {2, 1}}], LineBox[{{2, 1}, {3, 1}}], 
       LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
        LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, 0}}], 
         LineBox[{{5, 0}, {6, 2}}]}, {{}, {}}}, {{}, 
        LineBox[{{6, 2}, {7, 1}}]}, {LineBox[{{7, 1}, {8, 0}}], 
        LineBox[{{7, 1}, {8, 
         2}}]}}, {{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{}, {}}, {{}, \
{}}}}, 
     {RGBColor[1, 0, 0], LineBox[{{1, 1}, {1, 1.5}}], {}, 
      LineBox[{{3, 1}, {3, 1.5}}], {}, {LineBox[{{5, 0}, {5, 0.5}}], 
       LineBox[{{5, 2}, {5, 2.5}}]}, {{}, {}}, 
      LineBox[{{7, 1}, {7, 1.5}}], {{}, {}}}}], 
   "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]", "\<\"]\"\>"}],
  SequenceForm[
  "mem: 41879888 time: 20101016 22:21:59 ", 
   "Calculating FindBigraphPairExtensionsUpToDepth[", 2.1753482349059716`, 
   "][", 
   Graphics[{{{{
        Point[{1, 1}]}, {
        Point[{2, 1}]}, {
        Point[{3, 1}]}, {
        Point[{4, 1}]}, {
        Point[{5, 0}], 
        Point[{5, 2}]}, {
        Point[{6, 0}], 
        Point[{6, 2}]}, {
        Point[{7, -1}], 
        Point[{7, 1}], 
        Point[{7, 3}]}, {
        Point[{8, 0}], 
        Point[{8, 2}]}}, {{{
         Line[{{1, 1}, {2, 1}}]}}, {{
         Line[{{2, 1}, {3, 1}}]}}, {{
         Line[{{3, 1}, {4, 1}}]}}, {{
         Line[{{4, 1}, {5, 0}}], 
         Line[{{4, 1}, {5, 2}}]}}, {{
         Line[{{5, 0}, {6, 0}}], {}}, {{}, 
         Line[{{5, 2}, {6, 2}}]}}, {{
         Line[{{6, 0}, {7, -1}}], {}, {}}, {{}, 
         Line[{{6, 2}, {7, 1}}], 
         Line[{{6, 2}, {7, 3}}]}}, {{
         Line[{{7, -1}, {8, 0}}], {}}, {{}, {}}, {{}, 
         Line[{{7, 3}, {8, 
          2}}]}}}, {{{{}}}, {{{}}}, {{{}}}, {{{}, {}}}, {{{}, {}}, {{}, {}}}, \
{{{}, {}, {}}, {{}, {}, {}}}, {{{}, {}}, {{}, {}}, {{}, {}}}}}, {
      RGBColor[1, 0, 0], {{
        Line[{{1, 1}, {1, 1.5}}]}, {{}}, {
        Line[{{3, 1}, {3, 1.5}}]}, {{}}, {
        Line[{{5, 0}, {5, 0.5}}], 
        Line[{{5, 2}, {5, 2.5}}]}, {{}, {}}, {
        Line[{{7, -1}, {7.2, 0}, {7, 1}}], 
        Line[{{7, 1}, {7.2, 0}, {7, -1}}], 
        Line[{{7, 3}, {7, 3.5}}]}, {{}, {}}}}}, {{}}], ", ", 
   Graphics[{{{{
        Point[{1, 1}]}, {
        Point[{2, 1}]}, {
        Point[{3, 1}]}, {
        Point[{4, 1}]}, {
        Point[{5, 0}], 
        Point[{5, 2}]}, {
        Point[{6, 0}], 
        Point[{6, 2}]}, {
        Point[{7, 1}]}, {
        Point[{8, 0}], 
        Point[{8, 2}]}}, {{{
         Line[{{1, 1}, {2, 1}}]}}, {{
         Line[{{2, 1}, {3, 1}}]}}, {{
         Line[{{3, 1}, {4, 1}}]}}, {{
         Line[{{4, 1}, {5, 0}}], 
         Line[{{4, 1}, {5, 2}}]}}, {{
         Line[{{5, 0}, {6, 0}}], 
         Line[{{5, 0}, {6, 2}}]}, {{}, {}}}, {{{}}, {
         Line[{{6, 2}, {7, 1}}]}}, {{
         Line[{{7, 1}, {8, 0}}], 
         Line[{{7, 1}, {8, 
          2}}]}}}, {{{{}}}, {{{}}}, {{{}}}, {{{}, {}}}, {{{}, {}}, {{}, {}}}, \
{{{}}, {{}}}, {{{}, {}}}}}, {
      RGBColor[1, 0, 0], {{
        Line[{{1, 1}, {1, 1.5}}]}, {{}}, {
        Line[{{3, 1}, {3, 1.5}}]}, {{}}, {
        Line[{{5, 0}, {5, 0.5}}], 
        Line[{{5, 2}, {5, 2.5}}]}, {{}, {}}, {
        Line[{{7, 1}, {7, 1.5}}]}, {{}, {}}}}}, {{}}], ", ", 0, ", ", "]"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.476558114089384*^9, 3.476558154679785*^9}, 
   3.476558211459112*^9, 3.4962817199229813`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mem: 41880440 time: 20101016 22:21:59 \"\>", 
   "\[InvisibleSpace]", "\<\"Calculating \
FindBigraphPairExtensionsUpToDepth[\"\>", "\[InvisibleSpace]", 
   "2.1753482349059716`", "\[InvisibleSpace]", "\<\"][\"\>", 
   "\[InvisibleSpace]", 
   GraphicsBox[{{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
       PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
        PointBox[{6, 0}], PointBox[{6, 2}]}, {PointBox[{7, -1}], 
        PointBox[{7, 1}], PointBox[{7, 3}]}, {PointBox[{8, 0}], 
        PointBox[{8, 2}]}}, {LineBox[{{1, 1}, {2, 1}}], 
       LineBox[{{2, 1}, {3, 1}}], 
       LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
        LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, 0}}], {}}, {{}, 
         LineBox[{{5, 2}, {6, 2}}]}}, {{
         LineBox[{{6, 0}, {7, -1}}], {}, {}}, {{}, LineBox[{{6, 2}, {7, 1}}], 
         LineBox[{{6, 2}, {7, 3}}]}}, {{
         LineBox[{{7, -1}, {8, 0}}], {}}, {{}, {}}, {{}, 
         LineBox[{{7, 3}, {8, 
          2}}]}}}, {{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{{}, {}, \
{}}, {{}, {}, {}}}, {{{}, {}}, {{}, {}}, {{}, {}}}}}, 
     {RGBColor[1, 0, 0], LineBox[{{1, 1}, {1, 1.5}}], {}, 
      LineBox[{{3, 1}, {3, 1.5}}], {}, {LineBox[{{5, 0}, {5, 0.5}}], 
       LineBox[{{5, 2}, {5, 2.5}}]}, {{}, {}}, {
       LineBox[{{7, -1}, {7.2, 0}, {7, 1}}], 
       LineBox[{{7, 1}, {7.2, 0}, {7, -1}}], 
       LineBox[{{7, 3}, {7, 3.5}}]}, {{}, {}}}}], 
   "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]", 
   GraphicsBox[{{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
       PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
        PointBox[{6, 0}], PointBox[{6, 2}]}, 
       PointBox[{7, 1}], {PointBox[{8, 0}], PointBox[{8, 2}]}}, {
       LineBox[{{1, 1}, {2, 1}}], LineBox[{{2, 1}, {3, 1}}], 
       LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
        LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, 0}}], 
         LineBox[{{5, 0}, {6, 2}}]}, {{}, {}}}, {{}, 
        LineBox[{{6, 2}, {7, 1}}]}, {LineBox[{{7, 1}, {8, 0}}], 
        LineBox[{{7, 1}, {8, 
         2}}]}}, {{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{}, {}}, {{}, \
{}}}}, 
     {RGBColor[1, 0, 0], LineBox[{{1, 1}, {1, 1.5}}], {}, 
      LineBox[{{3, 1}, {3, 1.5}}], {}, {LineBox[{{5, 0}, {5, 0.5}}], 
       LineBox[{{5, 2}, {5, 2.5}}]}, {{}, {}}, 
      LineBox[{{7, 1}, {7, 1.5}}], {{}, {}}}}], 
   "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]", "\<\"]\"\>"}],
  SequenceForm[
  "mem: 41880440 time: 20101016 22:21:59 ", 
   "Calculating FindBigraphPairExtensionsUpToDepth[", 2.1753482349059716`, 
   "][", 
   Graphics[{{{{
        Point[{1, 1}]}, {
        Point[{2, 1}]}, {
        Point[{3, 1}]}, {
        Point[{4, 1}]}, {
        Point[{5, 0}], 
        Point[{5, 2}]}, {
        Point[{6, 0}], 
        Point[{6, 2}]}, {
        Point[{7, -1}], 
        Point[{7, 1}], 
        Point[{7, 3}]}, {
        Point[{8, 0}], 
        Point[{8, 2}]}}, {{{
         Line[{{1, 1}, {2, 1}}]}}, {{
         Line[{{2, 1}, {3, 1}}]}}, {{
         Line[{{3, 1}, {4, 1}}]}}, {{
         Line[{{4, 1}, {5, 0}}], 
         Line[{{4, 1}, {5, 2}}]}}, {{
         Line[{{5, 0}, {6, 0}}], {}}, {{}, 
         Line[{{5, 2}, {6, 2}}]}}, {{
         Line[{{6, 0}, {7, -1}}], {}, {}}, {{}, 
         Line[{{6, 2}, {7, 1}}], 
         Line[{{6, 2}, {7, 3}}]}}, {{
         Line[{{7, -1}, {8, 0}}], {}}, {{}, {}}, {{}, 
         Line[{{7, 3}, {8, 
          2}}]}}}, {{{{}}}, {{{}}}, {{{}}}, {{{}, {}}}, {{{}, {}}, {{}, {}}}, \
{{{}, {}, {}}, {{}, {}, {}}}, {{{}, {}}, {{}, {}}, {{}, {}}}}}, {
      RGBColor[1, 0, 0], {{
        Line[{{1, 1}, {1, 1.5}}]}, {{}}, {
        Line[{{3, 1}, {3, 1.5}}]}, {{}}, {
        Line[{{5, 0}, {5, 0.5}}], 
        Line[{{5, 2}, {5, 2.5}}]}, {{}, {}}, {
        Line[{{7, -1}, {7.2, 0}, {7, 1}}], 
        Line[{{7, 1}, {7.2, 0}, {7, -1}}], 
        Line[{{7, 3}, {7, 3.5}}]}, {{}, {}}}}}, {{}}], ", ", 
   Graphics[{{{{
        Point[{1, 1}]}, {
        Point[{2, 1}]}, {
        Point[{3, 1}]}, {
        Point[{4, 1}]}, {
        Point[{5, 0}], 
        Point[{5, 2}]}, {
        Point[{6, 0}], 
        Point[{6, 2}]}, {
        Point[{7, 1}]}, {
        Point[{8, 0}], 
        Point[{8, 2}]}}, {{{
         Line[{{1, 1}, {2, 1}}]}}, {{
         Line[{{2, 1}, {3, 1}}]}}, {{
         Line[{{3, 1}, {4, 1}}]}}, {{
         Line[{{4, 1}, {5, 0}}], 
         Line[{{4, 1}, {5, 2}}]}}, {{
         Line[{{5, 0}, {6, 0}}], 
         Line[{{5, 0}, {6, 2}}]}, {{}, {}}}, {{{}}, {
         Line[{{6, 2}, {7, 1}}]}}, {{
         Line[{{7, 1}, {8, 0}}], 
         Line[{{7, 1}, {8, 
          2}}]}}}, {{{{}}}, {{{}}}, {{{}}}, {{{}, {}}}, {{{}, {}}, {{}, {}}}, \
{{{}}, {{}}}, {{{}, {}}}}}, {
      RGBColor[1, 0, 0], {{
        Line[{{1, 1}, {1, 1.5}}]}, {{}}, {
        Line[{{3, 1}, {3, 1.5}}]}, {{}}, {
        Line[{{5, 0}, {5, 0.5}}], 
        Line[{{5, 2}, {5, 2.5}}]}, {{}, {}}, {
        Line[{{7, 1}, {7, 1.5}}]}, {{}, {}}}}}, {{}}], ", ", 1, ", ", "]"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.476558114089384*^9, 3.476558154679785*^9}, 
   3.476558211459112*^9, 3.496281720029619*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mem: 41882584 time: 20101016 22:22:00 \"\>", 
   "\[InvisibleSpace]", "\<\"Starting FindBigraphPairExtensions on branch \
\"\>", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\" of \"\>", 
   "\[InvisibleSpace]", "1"}],
  SequenceForm[
  "mem: 41882584 time: 20101016 22:22:00 ", 
   "Starting FindBigraphPairExtensions on branch ", 1, " of ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{{3.476558114089384*^9, 3.476558154679785*^9}, 
   3.476558211459112*^9, 3.496281720088381*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mem: 41897352 time: 20101016 22:22:00 \"\>", 
   "\[InvisibleSpace]", "\<\"Entering java ... \"\>", "\[InvisibleSpace]", 
   RowBox[{"GradedBigraph", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", "1", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "1", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "1", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "1", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], "]"}], 
   "\[InvisibleSpace]", "\<\".findExtensionsUpToRank(\"\>", 
   "\[InvisibleSpace]", "2.1753482349059716`", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "1"}], "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", 
   
   RowBox[{"-", "1"}], "\[InvisibleSpace]", "\<\")\"\>"}],
  SequenceForm["mem: 41897352 time: 20101016 22:22:00 ", "Entering java ... ", 
   FusionAtlas`Bigraphs`GradedBigraph[{{1}}, {{1}}, {{1}}, {{1}, {1}}, {{1, 
    0}, {0, 1}}, {{1, 0}, {0, 1}, {0, 1}}, {{1, 0, 0}, {0, 0, 1}}], 
   ".findExtensionsUpToRank(", 2.1753482349059716`, ",", -1, ",", -1, ")"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.476558114089384*^9, 3.476558154679785*^9}, 
   3.476558211459112*^9, 3.496281720166874*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mem: 41898928 time: 20101016 22:22:00 \"\>", 
   "\[InvisibleSpace]", "\<\"... expression returned from java in \"\>", 
   "\[InvisibleSpace]", "0.001448`3.612313555357093", 
   "\[InvisibleSpace]", "\<\" seconds, with \"\>", "\[InvisibleSpace]", "9", 
   "\[InvisibleSpace]", "\<\" strings.\"\>"}],
  SequenceForm[
  "mem: 41898928 time: 20101016 22:22:00 ", 
   "... expression returned from java in ", 0.001448`3.612313555357093, 
   " seconds, with ", 9, " strings."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.476558114089384*^9, 3.476558154679785*^9}, 
   3.476558211459112*^9, 3.496281720235909*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mem: 41909032 time: 20101016 22:22:00 \"\>", 
   "\[InvisibleSpace]", "\<\"Finished interpreting, \"\>", 
   "\[InvisibleSpace]", "9", 
   "\[InvisibleSpace]", "\<\" GradedBigraphs returned.\"\>"}],
  SequenceForm[
  "mem: 41909032 time: 20101016 22:22:00 ", "Finished interpreting, ", 9, 
   " GradedBigraphs returned."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.476558114089384*^9, 3.476558154679785*^9}, 
   3.476558211459112*^9, 3.4962817202832108`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mem: 41909304 time: 20101016 22:22:00 \"\>", 
   "\[InvisibleSpace]", "\<\"... of which \"\>", "\[InvisibleSpace]", "9", 
   "\[InvisibleSpace]", "\<\" actually have small enough norm.\"\>"}],
  SequenceForm[
  "mem: 41909304 time: 20101016 22:22:00 ", "... of which ", 9, 
   " actually have small enough norm."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.476558114089384*^9, 3.476558154679785*^9}, 
   3.476558211459112*^9, 3.4962817203273706`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mem: 41914064 time: 20101016 22:22:00 \"\>", 
   "\[InvisibleSpace]", "\<\"Entering java ... \"\>", "\[InvisibleSpace]", 
   RowBox[{"GradedBigraph", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", "1", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "1", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "1", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "1", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "1", "}"}]}], "}"}]}], "]"}], 
   "\[InvisibleSpace]", "\<\".findExtensionsUpToRank(\"\>", 
   "\[InvisibleSpace]", "2.1753482349059716`", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "1"}], "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", 
   
   RowBox[{"-", "1"}], "\[InvisibleSpace]", "\<\")\"\>"}],
  SequenceForm["mem: 41914064 time: 20101016 22:22:00 ", "Entering java ... ", 
   FusionAtlas`Bigraphs`GradedBigraph[{{1}}, {{1}}, {{1}}, {{1}, {1}}, {{1, 
    0}, {1, 0}}, {{0, 1}}, {{1}, {1}}], ".findExtensionsUpToRank(", 
   2.1753482349059716`, ",", -1, ",", -1, ")"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.476558114089384*^9, 3.476558154679785*^9}, 
   3.476558211459112*^9, 3.496281720380666*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mem: 41914272 time: 20101016 22:22:00 \"\>", 
   "\[InvisibleSpace]", "\<\"... expression returned from java in \"\>", 
   "\[InvisibleSpace]", "0.001051`3.4731477095242096", 
   "\[InvisibleSpace]", "\<\" seconds, with \"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" strings.\"\>"}],
  SequenceForm[
  "mem: 41914272 time: 20101016 22:22:00 ", 
   "... expression returned from java in ", 0.001051`3.4731477095242096, 
   " seconds, with ", 2, " strings."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.476558114089384*^9, 3.476558154679785*^9}, 
   3.476558211459112*^9, 3.49628172043104*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mem: 41916080 time: 20101016 22:22:00 \"\>", 
   "\[InvisibleSpace]", "\<\"Finished interpreting, \"\>", 
   "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" GradedBigraphs returned.\"\>"}],
  SequenceForm[
  "mem: 41916080 time: 20101016 22:22:00 ", "Finished interpreting, ", 2, 
   " GradedBigraphs returned."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.476558114089384*^9, 3.476558154679785*^9}, 
   3.476558211459112*^9, 3.496281720486565*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mem: 41916176 time: 20101016 22:22:00 \"\>", 
   "\[InvisibleSpace]", "\<\"... of which \"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" actually have small enough norm.\"\>"}],
  SequenceForm[
  "mem: 41916176 time: 20101016 22:22:00 ", "... of which ", 2, 
   " actually have small enough norm."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.476558114089384*^9, 3.476558154679785*^9}, 
   3.476558211459112*^9, 3.496281720527687*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mem: 41912240 time: 20101016 22:22:00 \"\>", 
   "\[InvisibleSpace]", "\<\"... comparing DimensionOfLowWeightSpace\"\>"}],
  SequenceForm[
  "mem: 41912240 time: 20101016 22:22:00 ", 
   "... comparing DimensionOfLowWeightSpace"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.476558114089384*^9, 3.476558154679785*^9}, 
   3.476558211459112*^9, 3.4962817205904408`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mem: 41913456 time: 20101016 22:22:00 \"\>", 
   "\[InvisibleSpace]", "\<\"actually, totally ignoring magic numbers!\"\>"}],
  
  SequenceForm[
  "mem: 41913456 time: 20101016 22:22:00 ", 
   "actually, totally ignoring magic numbers!"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.476558114089384*^9, 3.476558154679785*^9}, 
   3.476558211459112*^9, 3.496281720650011*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mem: 41913424 time: 20101016 22:22:00 \"\>", 
   "\[InvisibleSpace]", "\<\"actually, totally ignoring magic numbers!\"\>"}],
  
  SequenceForm[
  "mem: 41913424 time: 20101016 22:22:00 ", 
   "actually, totally ignoring magic numbers!"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.476558114089384*^9, 3.476558154679785*^9}, 
   3.476558211459112*^9, 3.496281720732242*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mem: 41912296 time: 20101016 22:22:00 \"\>", 
   "\[InvisibleSpace]", "\<\"fast \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0.000629`3.2501956389412405", ",", "Null"}], "}"}]}],
  SequenceForm[
  "mem: 41912296 time: 20101016 22:22:00 ", "fast ", {
   0.000629`3.2501956389412405, Null}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.476558114089384*^9, 3.476558154679785*^9}, 
   3.476558211459112*^9, 3.49628172077064*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mem: 41912272 time: 20101016 22:22:00 \"\>", 
   "\[InvisibleSpace]", "\<\"... finished comparing (\"\>", 
   "\[InvisibleSpace]", "29", "\[InvisibleSpace]", "\<\"/\"\>", 
   "\[InvisibleSpace]", "29", "\[InvisibleSpace]", "\<\")\"\>"}],
  SequenceForm[
  "mem: 41912272 time: 20101016 22:22:00 ", "... finished comparing (", 29, 
   "/", 29, ")"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.476558114089384*^9, 3.476558154679785*^9}, 
   3.476558211459112*^9, 3.496281720823941*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mem: 42045832 time: 20101016 22:22:00 \"\>", 
   "\[InvisibleSpace]", "\<\"Splitting \"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" graph pairs by dimension and ranks...\"\>"}],
  SequenceForm[
  "mem: 42045832 time: 20101016 22:22:00 ", "Splitting ", 2, 
   " graph pairs by dimension and ranks..."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.476558114089384*^9, 3.476558154679785*^9}, 
   3.476558211459112*^9, 3.496281720875905*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mem: 42064896 time: 20101016 22:22:00 \"\>", 
   "\[InvisibleSpace]", "\<\"Choosing isomorphism class \
representatives...\"\>"}],
  SequenceForm[
  "mem: 42064896 time: 20101016 22:22:00 ", 
   "Choosing isomorphism class representatives..."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.476558114089384*^9, 3.476558154679785*^9}, 
   3.476558211459112*^9, 3.496281720956779*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mem: 42103656 time: 20101016 22:22:00 \"\>", 
   "\[InvisibleSpace]", "\<\"... finished choosing isomorphism class \
representatives: \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm[
  "mem: 42103656 time: 20101016 22:22:00 ", 
   "... finished choosing isomorphism class representatives: ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{{3.476558114089384*^9, 3.476558154679785*^9}, 
   3.476558211459112*^9, 3.496281721019524*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mem: 42107264 time: 20101016 22:22:00 \"\>", 
   "\[InvisibleSpace]", "9"}],
  SequenceForm["mem: 42107264 time: 20101016 22:22:00 ", 9],
  Editable->False]], "Print",
 CellChangeTimes->{{3.476558114089384*^9, 3.476558154679785*^9}, 
   3.476558211459112*^9, 3.49628172108224*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mem: 42109952 time: 20101016 22:22:00 \"\>", 
   "\[InvisibleSpace]", "\<\"Entering java ... \"\>", "\[InvisibleSpace]", 
   RowBox[{"GradedBigraph", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", "1", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "1", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "1", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "1", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "1", "}"}]}], "}"}]}], "]"}], 
   "\[InvisibleSpace]", "\<\".findExtensionsMatching(\"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"{", 
     RowBox[{
      RowBox[{"GradedBigraph", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], "}"}]}], "]"}], ",", 
      RowBox[{"\[LeftSkeleton]", "7", "\[RightSkeleton]"}], ",", 
      RowBox[{"GradedBigraph", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}]}], "}"}], ",", 
        
        RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}]}], "}"}],
    Short], "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", 
   "2.1753482349059716`", "\[InvisibleSpace]", "\<\")\"\>"}],
  SequenceForm["mem: 42109952 time: 20101016 22:22:00 ", "Entering java ... ", 
   FusionAtlas`Bigraphs`GradedBigraph[{{1}}, {{1}}, {{1}}, {{1}, {1}}, {{1, 
    0}, {1, 0}}, {{0, 1}}, {{1}, {1}}], ".findExtensionsMatching(", 
   Short[{
     FusionAtlas`Bigraphs`GradedBigraph[{{1}}, {{1}}, {{1}}, {{1}, {1}}, {{1, 
      0}, {0, 1}}, {{1, 0}, {0, 1}, {0, 1}}, {{1, 0, 0}, {0, 0, 1}}, {{0, 
      1}}], 
     FusionAtlas`Bigraphs`GradedBigraph[{{1}}, {{1}}, {{1}}, {{1}, {1}}, {{1, 
      0}, {0, 1}}, {{1, 0}, {0, 1}, {0, 1}}, {{1, 0, 0}, {0, 0, 1}}, {{1, 
      0}}], 
     FusionAtlas`Bigraphs`GradedBigraph[{{1}}, {{1}}, {{1}}, {{1}, {1}}, {{1, 
      0}, {0, 1}}, {{1, 0}, {0, 1}, {0, 1}}, {{1, 0, 0}, {0, 0, 1}}, {{1, 
      1}}], 
     FusionAtlas`Bigraphs`GradedBigraph[{{1}}, {{1}}, {{1}}, {{1}, {1}}, {{1, 
      0}, {0, 1}}, {{1, 0}, {0, 1}, {0, 1}}, {{1, 0, 0}, {0, 0, 1}}, {{0, 
      1}, {0, 1}}], 
     FusionAtlas`Bigraphs`GradedBigraph[{{1}}, {{1}}, {{1}}, {{1}, {1}}, {{1, 
      0}, {0, 1}}, {{1, 0}, {0, 1}, {0, 1}}, {{1, 0, 0}, {0, 0, 1}}, {{1, 
      0}, {0, 1}}], 
     FusionAtlas`Bigraphs`GradedBigraph[{{1}}, {{1}}, {{1}}, {{1}, {1}}, {{1, 
      0}, {0, 1}}, {{1, 0}, {0, 1}, {0, 1}}, {{1, 0, 0}, {0, 0, 1}}, {{1, 
      0}, {1, 0}}], 
     FusionAtlas`Bigraphs`GradedBigraph[{{1}}, {{1}}, {{1}}, {{1}, {1}}, {{1, 
      0}, {0, 1}}, {{1, 0}, {0, 1}, {0, 1}}, {{1, 0, 0}, {0, 0, 1}}, {{1, 
      0}, {0, 1}, {0, 1}}], 
     FusionAtlas`Bigraphs`GradedBigraph[{{1}}, {{1}}, {{1}}, {{1}, {1}}, {{1, 
      0}, {0, 1}}, {{1, 0}, {0, 1}, {0, 1}}, {{1, 0, 0}, {0, 0, 1}}, {{1, 
      0}, {1, 0}, {0, 1}}], 
     FusionAtlas`Bigraphs`GradedBigraph[{{1}}, {{1}}, {{1}}, {{1}, {1}}, {{1, 
      0}, {0, 1}}, {{1, 0}, {0, 1}, {0, 1}}, {{1, 0, 0}, {0, 0, 1}}, {{1, 
      0}, {1, 0}, {0, 1}, {0, 1}}]}], ",", 2.1753482349059716`, ")"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.476558114089384*^9, 3.476558154679785*^9}, 
   3.476558211459112*^9, 3.496281721128922*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mem: 42112152 time: 20101016 22:22:00 \"\>", 
   "\[InvisibleSpace]", "\<\"... expression returned from java in \"\>", 
   "\[InvisibleSpace]", "0.006953`4.293717222881585", 
   "\[InvisibleSpace]", "\<\" seconds, with \"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\" strings.\"\>"}],
  SequenceForm[
  "mem: 42112152 time: 20101016 22:22:00 ", 
   "... expression returned from java in ", 0.006953`4.293717222881585, 
   " seconds, with ", 4, " strings."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.476558114089384*^9, 3.476558154679785*^9}, 
   3.476558211459112*^9, 3.4962817212003717`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mem: 42114496 time: 20101016 22:22:00 \"\>", 
   "\[InvisibleSpace]", "\<\"... finished converting strings.\"\>"}],
  SequenceForm[
  "mem: 42114496 time: 20101016 22:22:00 ", 
   "... finished converting strings."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.476558114089384*^9, 3.476558154679785*^9}, 
   3.476558211459112*^9, 3.4962817212783823`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mem: 42111696 time: 20101016 22:22:00 \"\>", 
   "\[InvisibleSpace]", "\<\"Beginning RLD, \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"10", ",", "1"}], "}"}]}], "}"}]}],
  SequenceForm[
  "mem: 42111696 time: 20101016 22:22:00 ", "Beginning RLD, ", {{1, 3}, {2, 
   3}, {4, 2}, {10, 1}}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.476558114089384*^9, 3.476558154679785*^9}, 
   3.476558211459112*^9, 3.49628172146349*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mem: 42111680 time: 20101016 22:22:00 \"\>", 
   "\[InvisibleSpace]", "\<\"Finished RLD\"\>"}],
  SequenceForm["mem: 42111680 time: 20101016 22:22:00 ", "Finished RLD"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.476558114089384*^9, 3.476558154679785*^9}, 
   3.476558211459112*^9, 3.496281721467269*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mem: 42108216 time: 20101016 22:22:01 \"\>", 
   "\[InvisibleSpace]", "\<\"... extending dual data as well.\"\>"}],
  SequenceForm[
  "mem: 42108216 time: 20101016 22:22:01 ", 
   "... extending dual data as well."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.476558114089384*^9, 3.476558154679785*^9}, 
   3.476558211459112*^9, 3.496281721470957*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mem: 42111712 time: 20101016 22:22:01 \"\>", 
   "\[InvisibleSpace]", "\<\"... finished extending dual data.\"\>"}],
  SequenceForm[
  "mem: 42111712 time: 20101016 22:22:01 ", 
   "... finished extending dual data."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.476558114089384*^9, 3.476558154679785*^9}, 
   3.476558211459112*^9, 3.496281721520557*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mem: 42111272 time: 20101016 22:22:01 \"\>", 
   "\[InvisibleSpace]", "\<\"Splitting \"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\" graph pairs by dimension and ranks...\"\>"}],
  SequenceForm[
  "mem: 42111272 time: 20101016 22:22:01 ", "Splitting ", 5, 
   " graph pairs by dimension and ranks..."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.476558114089384*^9, 3.476558154679785*^9}, 
   3.476558211459112*^9, 3.496281721573906*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mem: 42127208 time: 20101016 22:22:01 \"\>", 
   "\[InvisibleSpace]", "\<\"Choosing isomorphism class \
representatives...\"\>"}],
  SequenceForm[
  "mem: 42127208 time: 20101016 22:22:01 ", 
   "Choosing isomorphism class representatives..."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.476558114089384*^9, 3.476558154679785*^9}, 
   3.476558211459112*^9, 3.4962817216321573`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mem: 42214864 time: 20101016 22:22:02 \"\>", 
   "\[InvisibleSpace]", "\<\"... finished choosing isomorphism class \
representatives: \"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm[
  "mem: 42214864 time: 20101016 22:22:02 ", 
   "... finished choosing isomorphism class representatives: ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{{3.476558114089384*^9, 3.476558154679785*^9}, 
   3.476558211459112*^9, 3.496281722582451*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mem: 42202864 time: 20101016 22:22:03 \"\>", 
   "\[InvisibleSpace]", "\<\"Calculating \
FindBigraphPairExtensionsUpToDepth[\"\>", "\[InvisibleSpace]", 
   "2.1753482349059716`", "\[InvisibleSpace]", "\<\"][\"\>", 
   "\[InvisibleSpace]", 
   GraphicsBox[{{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
       PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
        PointBox[{6, 0}], PointBox[{6, 2}]}, {PointBox[{7, -1}], 
        PointBox[{7, 1}], PointBox[{7, 3}]}, {PointBox[{8, 0}], 
        PointBox[{8, 2}]}}, {LineBox[{{1, 1}, {2, 1}}], 
       LineBox[{{2, 1}, {3, 1}}], 
       LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
        LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, 0}}], {}}, {{}, 
         LineBox[{{5, 2}, {6, 2}}]}}, {{
         LineBox[{{6, 0}, {7, -1}}], {}, {}}, {{}, LineBox[{{6, 2}, {7, 1}}], 
         LineBox[{{6, 2}, {7, 3}}]}}, {{
         LineBox[{{7, -1}, {8, 0}}], {}}, {{}, {}}, {{}, 
         LineBox[{{7, 3}, {8, 
          2}}]}}}, {{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{{}, {}, \
{}}, {{}, {}, {}}}, {{{}, {}}, {{}, {}}, {{}, {}}}}}, 
     {RGBColor[1, 0, 0], LineBox[{{1, 1}, {1, 1.5}}], {}, 
      LineBox[{{3, 1}, {3, 1.5}}], {}, {LineBox[{{5, 0}, {5, 0.5}}], 
       LineBox[{{5, 2}, {5, 2.5}}]}, {{}, {}}, {
       LineBox[{{7, -1}, {7.2, 0}, {7, 1}}], 
       LineBox[{{7, 1}, {7.2, 0}, {7, -1}}], 
       LineBox[{{7, 3}, {7, 3.5}}]}, {{}, {}}}}], 
   "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]", 
   GraphicsBox[{{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
       PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
        PointBox[{6, 0}], PointBox[{6, 2}]}, 
       PointBox[{7, 1}], {PointBox[{8, 0}], PointBox[{8, 2}]}}, {
       LineBox[{{1, 1}, {2, 1}}], LineBox[{{2, 1}, {3, 1}}], 
       LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
        LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, 0}}], 
         LineBox[{{5, 0}, {6, 2}}]}, {{}, {}}}, {{}, 
        LineBox[{{6, 2}, {7, 1}}]}, {LineBox[{{7, 1}, {8, 0}}], 
        LineBox[{{7, 1}, {8, 
         2}}]}}, {{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{}, {}}, {{}, \
{}}}}, 
     {RGBColor[1, 0, 0], LineBox[{{1, 1}, {1, 1.5}}], {}, 
      LineBox[{{3, 1}, {3, 1.5}}], {}, {LineBox[{{5, 0}, {5, 0.5}}], 
       LineBox[{{5, 2}, {5, 2.5}}]}, {{}, {}}, 
      LineBox[{{7, 1}, {7, 1.5}}], {{}, {}}}}], 
   "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]", "\<\"]\"\>"}],
  SequenceForm[
  "mem: 42202864 time: 20101016 22:22:03 ", 
   "Calculating FindBigraphPairExtensionsUpToDepth[", 2.1753482349059716`, 
   "][", 
   Graphics[{{{{
        Point[{1, 1}]}, {
        Point[{2, 1}]}, {
        Point[{3, 1}]}, {
        Point[{4, 1}]}, {
        Point[{5, 0}], 
        Point[{5, 2}]}, {
        Point[{6, 0}], 
        Point[{6, 2}]}, {
        Point[{7, -1}], 
        Point[{7, 1}], 
        Point[{7, 3}]}, {
        Point[{8, 0}], 
        Point[{8, 2}]}}, {{{
         Line[{{1, 1}, {2, 1}}]}}, {{
         Line[{{2, 1}, {3, 1}}]}}, {{
         Line[{{3, 1}, {4, 1}}]}}, {{
         Line[{{4, 1}, {5, 0}}], 
         Line[{{4, 1}, {5, 2}}]}}, {{
         Line[{{5, 0}, {6, 0}}], {}}, {{}, 
         Line[{{5, 2}, {6, 2}}]}}, {{
         Line[{{6, 0}, {7, -1}}], {}, {}}, {{}, 
         Line[{{6, 2}, {7, 1}}], 
         Line[{{6, 2}, {7, 3}}]}}, {{
         Line[{{7, -1}, {8, 0}}], {}}, {{}, {}}, {{}, 
         Line[{{7, 3}, {8, 
          2}}]}}}, {{{{}}}, {{{}}}, {{{}}}, {{{}, {}}}, {{{}, {}}, {{}, {}}}, \
{{{}, {}, {}}, {{}, {}, {}}}, {{{}, {}}, {{}, {}}, {{}, {}}}}}, {
      RGBColor[1, 0, 0], {{
        Line[{{1, 1}, {1, 1.5}}]}, {{}}, {
        Line[{{3, 1}, {3, 1.5}}]}, {{}}, {
        Line[{{5, 0}, {5, 0.5}}], 
        Line[{{5, 2}, {5, 2.5}}]}, {{}, {}}, {
        Line[{{7, -1}, {7.2, 0}, {7, 1}}], 
        Line[{{7, 1}, {7.2, 0}, {7, -1}}], 
        Line[{{7, 3}, {7, 3.5}}]}, {{}, {}}}}}, {{}}], ", ", 
   Graphics[{{{{
        Point[{1, 1}]}, {
        Point[{2, 1}]}, {
        Point[{3, 1}]}, {
        Point[{4, 1}]}, {
        Point[{5, 0}], 
        Point[{5, 2}]}, {
        Point[{6, 0}], 
        Point[{6, 2}]}, {
        Point[{7, 1}]}, {
        Point[{8, 0}], 
        Point[{8, 2}]}}, {{{
         Line[{{1, 1}, {2, 1}}]}}, {{
         Line[{{2, 1}, {3, 1}}]}}, {{
         Line[{{3, 1}, {4, 1}}]}}, {{
         Line[{{4, 1}, {5, 0}}], 
         Line[{{4, 1}, {5, 2}}]}}, {{
         Line[{{5, 0}, {6, 0}}], 
         Line[{{5, 0}, {6, 2}}]}, {{}, {}}}, {{{}}, {
         Line[{{6, 2}, {7, 1}}]}}, {{
         Line[{{7, 1}, {8, 0}}], 
         Line[{{7, 1}, {8, 
          2}}]}}}, {{{{}}}, {{{}}}, {{{}}}, {{{}, {}}}, {{{}, {}}, {{}, {}}}, \
{{{}}, {{}}}, {{{}, {}}}}}, {
      RGBColor[1, 0, 0], {{
        Line[{{1, 1}, {1, 1.5}}]}, {{}}, {
        Line[{{3, 1}, {3, 1.5}}]}, {{}}, {
        Line[{{5, 0}, {5, 0.5}}], 
        Line[{{5, 2}, {5, 2.5}}]}, {{}, {}}, {
        Line[{{7, 1}, {7, 1.5}}]}, {{}, {}}}}}, {{}}], ", ", 2, ", ", "]"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.476558114089384*^9, 3.476558154679785*^9}, 
   3.476558211459112*^9, 3.496281723975325*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mem: 42204624 time: 20101016 22:22:03 \"\>", 
   "\[InvisibleSpace]", "\<\"Starting FindBigraphPairExtensions on branch \
\"\>", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\" of \"\>", 
   "\[InvisibleSpace]", "2"}],
  SequenceForm[
  "mem: 42204624 time: 20101016 22:22:03 ", 
   "Starting FindBigraphPairExtensions on branch ", 1, " of ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{{3.476558114089384*^9, 3.476558154679785*^9}, 
   3.476558211459112*^9, 3.496281723979402*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mem: 42219336 time: 20101016 22:22:03 \"\>", 
   "\[InvisibleSpace]", "\<\"Entering java ... \"\>", "\[InvisibleSpace]", 
   RowBox[{"GradedBigraph", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", "1", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "1", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "1", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "1", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "1", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}], "}"}]}], "]"}], 
   "\[InvisibleSpace]", "\<\".findExtensionsUpToRank(\"\>", 
   "\[InvisibleSpace]", "2.1753482349059716`", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "1"}], "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", 
   
   RowBox[{"-", "1"}], "\[InvisibleSpace]", "\<\")\"\>"}],
  SequenceForm["mem: 42219336 time: 20101016 22:22:03 ", "Entering java ... ", 
   FusionAtlas`Bigraphs`GradedBigraph[{{1}}, {{1}}, {{1}}, {{1}, {1}}, {{1, 
    0}, {1, 0}}, {{0, 1}}, {{1}, {1}}, {{0, 1}}], ".findExtensionsUpToRank(", 
   2.1753482349059716`, ",", -1, ",", -1, ")"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.476558114089384*^9, 3.476558154679785*^9}, 
   3.476558211459112*^9, 3.4962817239838133`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mem: 42219464 time: 20101016 22:22:03 \"\>", 
   "\[InvisibleSpace]", "\<\"... expression returned from java in \"\>", 
   "\[InvisibleSpace]", "0.00088`3.396027665646134", 
   "\[InvisibleSpace]", "\<\" seconds, with \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" strings.\"\>"}],
  SequenceForm[
  "mem: 42219464 time: 20101016 22:22:03 ", 
   "... expression returned from java in ", 0.00088`3.396027665646134, 
   " seconds, with ", 1, " strings."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.476558114089384*^9, 3.476558154679785*^9}, 
   3.476558211459112*^9, 3.49628172398783*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mem: 42220440 time: 20101016 22:22:03 \"\>", 
   "\[InvisibleSpace]", "\<\"Finished interpreting, \"\>", 
   "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" GradedBigraphs returned.\"\>"}],
  SequenceForm[
  "mem: 42220440 time: 20101016 22:22:03 ", "Finished interpreting, ", 1, 
   " GradedBigraphs returned."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.476558114089384*^9, 3.476558154679785*^9}, 
   3.476558211459112*^9, 3.496281723991816*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mem: 42220496 time: 20101016 22:22:03 \"\>", 
   "\[InvisibleSpace]", "\<\"... of which \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" actually have small enough norm.\"\>"}],
  SequenceForm[
  "mem: 42220496 time: 20101016 22:22:03 ", "... of which ", 1, 
   " actually have small enough norm."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.476558114089384*^9, 3.476558154679785*^9}, 
   3.476558211459112*^9, 3.496281723995879*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mem: 42220768 time: 20101016 22:22:03 \"\>", 
   "\[InvisibleSpace]", "\<\"Entering java ... \"\>", "\[InvisibleSpace]", 
   RowBox[{"GradedBigraph", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", "1", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "1", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "1", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "1", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}], "}"}]}], "]"}], 
   "\[InvisibleSpace]", "\<\".findExtensionsUpToRank(\"\>", 
   "\[InvisibleSpace]", "2.1753482349059716`", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "1"}], "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", 
   
   RowBox[{"-", "1"}], "\[InvisibleSpace]", "\<\")\"\>"}],
  SequenceForm["mem: 42220768 time: 20101016 22:22:03 ", "Entering java ... ", 
   FusionAtlas`Bigraphs`GradedBigraph[{{1}}, {{1}}, {{1}}, {{1}, {1}}, {{1, 
    0}, {0, 1}}, {{1, 0}, {0, 1}, {0, 1}}, {{1, 0, 0}, {0, 0, 1}}, {{1, 1}}], 
   ".findExtensionsUpToRank(", 2.1753482349059716`, ",", -1, ",", -1, ")"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.476558114089384*^9, 3.476558154679785*^9}, 
   3.476558211459112*^9, 3.496281724000619*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mem: 42220784 time: 20101016 22:22:03 \"\>", 
   "\[InvisibleSpace]", "\<\"... expression returned from java in \"\>", 
   "\[InvisibleSpace]", "0.000836`3.373751270934988", 
   "\[InvisibleSpace]", "\<\" seconds, with \"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\" strings.\"\>"}],
  SequenceForm[
  "mem: 42220784 time: 20101016 22:22:03 ", 
   "... expression returned from java in ", 0.000836`3.373751270934988, 
   " seconds, with ", 0, " strings."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.476558114089384*^9, 3.476558154679785*^9}, 
   3.476558211459112*^9, 3.496281724004979*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mem: 42220720 time: 20101016 22:22:03 \"\>", 
   "\[InvisibleSpace]", "\<\"Finished interpreting, \"\>", 
   "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\" GradedBigraphs returned.\"\>"}],
  SequenceForm[
  "mem: 42220720 time: 20101016 22:22:03 ", "Finished interpreting, ", 0, 
   " GradedBigraphs returned."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.476558114089384*^9, 3.476558154679785*^9}, 
   3.476558211459112*^9, 3.496281724008977*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mem: 42220720 time: 20101016 22:22:03 \"\>", 
   "\[InvisibleSpace]", "\<\"... of which \"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\" actually have small enough norm.\"\>"}],
  SequenceForm[
  "mem: 42220720 time: 20101016 22:22:03 ", "... of which ", 0, 
   " actually have small enough norm."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.476558114089384*^9, 3.476558154679785*^9}, 
   3.476558211459112*^9, 3.496281724013248*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mem: 42221432 time: 20101016 22:22:03 \"\>", 
   "\[InvisibleSpace]", "1"}],
  SequenceForm["mem: 42221432 time: 20101016 22:22:03 ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{{3.476558114089384*^9, 3.476558154679785*^9}, 
   3.476558211459112*^9, 3.49628172401711*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mem: 42224088 time: 20101016 22:22:03 \"\>", 
   "\[InvisibleSpace]", "\<\"Entering java ... \"\>", "\[InvisibleSpace]", 
   RowBox[{"GradedBigraph", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", "1", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "1", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "1", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "1", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}], "}"}]}], "]"}], 
   "\[InvisibleSpace]", "\<\".findExtensionsMatching(\"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"{", 
     RowBox[{"GradedBigraph", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "1", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "1", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}]}], "]"}], "}"}],
    Short], "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", 
   "2.1753482349059716`", "\[InvisibleSpace]", "\<\")\"\>"}],
  SequenceForm["mem: 42224088 time: 20101016 22:22:03 ", "Entering java ... ", 
   FusionAtlas`Bigraphs`GradedBigraph[{{1}}, {{1}}, {{1}}, {{1}, {1}}, {{1, 
    0}, {0, 1}}, {{1, 0}, {0, 1}, {0, 1}}, {{1, 0, 0}, {0, 0, 1}}, {{1, 1}}], 
   ".findExtensionsMatching(", 
   Short[{
     FusionAtlas`Bigraphs`GradedBigraph[{{1}}, {{1}}, {{1}}, {{1}, {1}}, {{1, 
      0}, {1, 0}}, {{0, 1}}, {{1}, {1}}, {{0, 1}}, {{1}}]}], ",", 
   2.1753482349059716`, ")"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.476558114089384*^9, 3.476558154679785*^9}, 
   3.476558211459112*^9, 3.49628172402211*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mem: 42224112 time: 20101016 22:22:04 \"\>", 
   "\[InvisibleSpace]", "\<\"... expression returned from java in \"\>", 
   "\[InvisibleSpace]", "0.099531`5.4495033609965", 
   "\[InvisibleSpace]", "\<\" seconds, with \"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\" strings.\"\>"}],
  SequenceForm[
  "mem: 42224112 time: 20101016 22:22:04 ", 
   "... expression returned from java in ", 0.099531`5.4495033609965, 
   " seconds, with ", 0, " strings."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.476558114089384*^9, 3.476558154679785*^9}, 
   3.476558211459112*^9, 3.496281724083993*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mem: 42224032 time: 20101016 22:22:04 \"\>", 
   "\[InvisibleSpace]", "\<\"... finished converting strings.\"\>"}],
  SequenceForm[
  "mem: 42224032 time: 20101016 22:22:04 ", 
   "... finished converting strings."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.476558114089384*^9, 3.476558154679785*^9}, 
   3.476558211459112*^9, 3.4962817240880823`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mem: 42221520 time: 20101016 22:22:04 \"\>", 
   "\[InvisibleSpace]", "\<\"Beginning RLD, \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1"}], "}"}], "}"}]}],
  SequenceForm[
  "mem: 42221520 time: 20101016 22:22:04 ", "Beginning RLD, ", {{1, 1}}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.476558114089384*^9, 3.476558154679785*^9}, 
   3.476558211459112*^9, 3.496281724153389*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mem: 42221464 time: 20101016 22:22:04 \"\>", 
   "\[InvisibleSpace]", "\<\"Finished RLD\"\>"}],
  SequenceForm["mem: 42221464 time: 20101016 22:22:04 ", "Finished RLD"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.476558114089384*^9, 3.476558154679785*^9}, 
   3.476558211459112*^9, 3.496281724209117*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mem: 42218536 time: 20101016 22:22:04 \"\>", 
   "\[InvisibleSpace]", "\<\"... extending dual data as well.\"\>"}],
  SequenceForm[
  "mem: 42218536 time: 20101016 22:22:04 ", 
   "... extending dual data as well."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.476558114089384*^9, 3.476558154679785*^9}, 
   3.476558211459112*^9, 3.4962817242738867`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mem: 42218576 time: 20101016 22:22:04 \"\>", 
   "\[InvisibleSpace]", "\<\"... finished extending dual data.\"\>"}],
  SequenceForm[
  "mem: 42218576 time: 20101016 22:22:04 ", 
   "... finished extending dual data."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.476558114089384*^9, 3.476558154679785*^9}, 
   3.476558211459112*^9, 3.496281724335525*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mem: 42218128 time: 20101016 22:22:04 \"\>", 
   "\[InvisibleSpace]", "\<\"Splitting \"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\" graph pairs by dimension and ranks...\"\>"}],
  SequenceForm[
  "mem: 42218128 time: 20101016 22:22:04 ", "Splitting ", 0, 
   " graph pairs by dimension and ranks..."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.476558114089384*^9, 3.476558154679785*^9}, 
   3.476558211459112*^9, 3.496281724394779*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mem: 42218112 time: 20101016 22:22:04 \"\>", 
   "\[InvisibleSpace]", "\<\"Choosing isomorphism class \
representatives...\"\>"}],
  SequenceForm[
  "mem: 42218112 time: 20101016 22:22:04 ", 
   "Choosing isomorphism class representatives..."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.476558114089384*^9, 3.476558154679785*^9}, 
   3.476558211459112*^9, 3.496281724454368*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mem: 42218120 time: 20101016 22:22:04 \"\>", 
   "\[InvisibleSpace]", "\<\"... finished choosing isomorphism class \
representatives: \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm[
  "mem: 42218120 time: 20101016 22:22:04 ", 
   "... finished choosing isomorphism class representatives: ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{{3.476558114089384*^9, 3.476558154679785*^9}, 
   3.476558211459112*^9, 3.496281724516692*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mem: 42206432 time: 20101016 22:22:04 \"\>", 
   "\[InvisibleSpace]", "\<\"Starting FindBigraphPairExtensions on branch \
\"\>", "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" of \"\>", 
   "\[InvisibleSpace]", "2"}],
  SequenceForm[
  "mem: 42206432 time: 20101016 22:22:04 ", 
   "Starting FindBigraphPairExtensions on branch ", 2, " of ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{{3.476558114089384*^9, 3.476558154679785*^9}, 
   3.476558211459112*^9, 3.496281724571459*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mem: 42221272 time: 20101016 22:22:04 \"\>", 
   "\[InvisibleSpace]", "\<\"Entering java ... \"\>", "\[InvisibleSpace]", 
   RowBox[{"GradedBigraph", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", "1", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "1", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "1", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "1", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "1", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}], "}"}]}], "]"}], 
   "\[InvisibleSpace]", "\<\".findExtensionsUpToRank(\"\>", 
   "\[InvisibleSpace]", "2.1753482349059716`", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "1"}], "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", 
   
   RowBox[{"-", "1"}], "\[InvisibleSpace]", "\<\")\"\>"}],
  SequenceForm["mem: 42221272 time: 20101016 22:22:04 ", "Entering java ... ", 
   FusionAtlas`Bigraphs`GradedBigraph[{{1}}, {{1}}, {{1}}, {{1}, {1}}, {{1, 
    0}, {1, 0}}, {{0, 1}}, {{1}, {1}}, {{0, 1}}], ".findExtensionsUpToRank(", 
   2.1753482349059716`, ",", -1, ",", -1, ")"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.476558114089384*^9, 3.476558154679785*^9}, 
   3.476558211459112*^9, 3.496281724649345*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mem: 42221400 time: 20101016 22:22:04 \"\>", 
   "\[InvisibleSpace]", "\<\"... expression returned from java in \"\>", 
   "\[InvisibleSpace]", "0.000975`3.4405496091945076", 
   "\[InvisibleSpace]", "\<\" seconds, with \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" strings.\"\>"}],
  SequenceForm[
  "mem: 42221400 time: 20101016 22:22:04 ", 
   "... expression returned from java in ", 0.000975`3.4405496091945076, 
   " seconds, with ", 1, " strings."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.476558114089384*^9, 3.476558154679785*^9}, 
   3.476558211459112*^9, 3.49628172470924*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mem: 42222376 time: 20101016 22:22:04 \"\>", 
   "\[InvisibleSpace]", "\<\"Finished interpreting, \"\>", 
   "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" GradedBigraphs returned.\"\>"}],
  SequenceForm[
  "mem: 42222376 time: 20101016 22:22:04 ", "Finished interpreting, ", 1, 
   " GradedBigraphs returned."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.476558114089384*^9, 3.476558154679785*^9}, 
   3.476558211459112*^9, 3.496281724789163*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mem: 42222416 time: 20101016 22:22:04 \"\>", 
   "\[InvisibleSpace]", "\<\"... of which \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" actually have small enough norm.\"\>"}],
  SequenceForm[
  "mem: 42222416 time: 20101016 22:22:04 ", "... of which ", 1, 
   " actually have small enough norm."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.476558114089384*^9, 3.476558154679785*^9}, 
   3.476558211459112*^9, 3.496281724849615*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mem: 42221432 time: 20101016 22:22:04 \"\>", 
   "\[InvisibleSpace]", "\<\"Entering java ... \"\>", "\[InvisibleSpace]", 
   RowBox[{"GradedBigraph", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", "1", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "1", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "1", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "1", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], 
   "\[InvisibleSpace]", "\<\".findExtensionsUpToRank(\"\>", 
   "\[InvisibleSpace]", "2.1753482349059716`", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "1"}], "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", 
   
   RowBox[{"-", "1"}], "\[InvisibleSpace]", "\<\")\"\>"}],
  SequenceForm["mem: 42221432 time: 20101016 22:22:04 ", "Entering java ... ", 
   FusionAtlas`Bigraphs`GradedBigraph[{{1}}, {{1}}, {{1}}, {{1}, {1}}, {{1, 
    0}, {0, 1}}, {{1, 0}, {0, 1}, {0, 1}}, {{1, 0, 0}, {0, 0, 1}}, {{1, 0}, {
    1, 0}, {0, 1}, {0, 1}}], ".findExtensionsUpToRank(", 2.1753482349059716`, 
   ",", -1, ",", -1, ")"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.476558114089384*^9, 3.476558154679785*^9}, 
   3.476558211459112*^9, 3.496281724902534*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mem: 42221824 time: 20101016 22:22:04 \"\>", 
   "\[InvisibleSpace]", "\<\"... expression returned from java in \"\>", 
   "\[InvisibleSpace]", "0.010959`4.491315920427554", 
   "\[InvisibleSpace]", "\<\" seconds, with \"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\" strings.\"\>"}],
  SequenceForm[
  "mem: 42221824 time: 20101016 22:22:04 ", 
   "... expression returned from java in ", 0.010959`4.491315920427554, 
   " seconds, with ", 3, " strings."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.476558114089384*^9, 3.476558154679785*^9}, 
   3.476558211459112*^9, 3.4962817249452*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mem: 42226104 time: 20101016 22:22:04 \"\>", 
   "\[InvisibleSpace]", "\<\"Finished interpreting, \"\>", 
   "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\" GradedBigraphs returned.\"\>"}],
  SequenceForm[
  "mem: 42226104 time: 20101016 22:22:04 ", "Finished interpreting, ", 3, 
   " GradedBigraphs returned."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.476558114089384*^9, 3.476558154679785*^9}, 
   3.476558211459112*^9, 3.4962817249994802`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mem: 42226288 time: 20101016 22:22:04 \"\>", 
   "\[InvisibleSpace]", "\<\"... of which \"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" actually have small enough norm.\"\>"}],
  SequenceForm[
  "mem: 42226288 time: 20101016 22:22:04 ", "... of which ", 2, 
   " actually have small enough norm."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.476558114089384*^9, 3.476558154679785*^9}, 
   3.476558211459112*^9, 3.496281725049778*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mem: 42225216 time: 20101016 22:22:04 \"\>", 
   "\[InvisibleSpace]", "1"}],
  SequenceForm["mem: 42225216 time: 20101016 22:22:04 ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{{3.476558114089384*^9, 3.476558154679785*^9}, 
   3.476558211459112*^9, 3.496281725101672*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mem: 42227872 time: 20101016 22:22:04 \"\>", 
   "\[InvisibleSpace]", "\<\"Entering java ... \"\>", "\[InvisibleSpace]", 
   RowBox[{"GradedBigraph", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", "1", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "1", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "1", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "1", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], 
   "\[InvisibleSpace]", "\<\".findExtensionsMatching(\"\>", 
   "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"{", 
     RowBox[{"GradedBigraph", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "1", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "1", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", "1", "}"}], "}"}]}], "]"}], "}"}],
    Short], "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", 
   "2.1753482349059716`", "\[InvisibleSpace]", "\<\")\"\>"}],
  SequenceForm["mem: 42227872 time: 20101016 22:22:04 ", "Entering java ... ", 
   FusionAtlas`Bigraphs`GradedBigraph[{{1}}, {{1}}, {{1}}, {{1}, {1}}, {{1, 
    0}, {0, 1}}, {{1, 0}, {0, 1}, {0, 1}}, {{1, 0, 0}, {0, 0, 1}}, {{1, 0}, {
    1, 0}, {0, 1}, {0, 1}}], ".findExtensionsMatching(", 
   Short[{
     FusionAtlas`Bigraphs`GradedBigraph[{{1}}, {{1}}, {{1}}, {{1}, {1}}, {{1, 
      0}, {1, 0}}, {{0, 1}}, {{1}, {1}}, {{0, 1}}, {{1}}]}], ",", 
   2.1753482349059716`, ")"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.476558114089384*^9, 3.476558154679785*^9}, 
   3.476558211459112*^9, 3.496281725364934*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mem: 42228152 time: 20101016 22:22:04 \"\>", 
   "\[InvisibleSpace]", "\<\"... expression returned from java in \"\>", 
   "\[InvisibleSpace]", "0.002418`3.8350012900207204", 
   "\[InvisibleSpace]", "\<\" seconds, with \"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" strings.\"\>"}],
  SequenceForm[
  "mem: 42228152 time: 20101016 22:22:04 ", 
   "... expression returned from java in ", 0.002418`3.8350012900207204, 
   " seconds, with ", 2, " strings."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.476558114089384*^9, 3.476558154679785*^9}, 
   3.476558211459112*^9, 3.4962817254349213`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mem: 42231152 time: 20101016 22:22:04 \"\>", 
   "\[InvisibleSpace]", "\<\"... finished converting strings.\"\>"}],
  SequenceForm[
  "mem: 42231152 time: 20101016 22:22:04 ", 
   "... finished converting strings."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.476558114089384*^9, 3.476558154679785*^9}, 
   3.476558211459112*^9, 3.496281725501478*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mem: 42228552 time: 20101016 22:22:04 \"\>", 
   "\[InvisibleSpace]", "\<\"Beginning RLD, \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1"}], "}"}], "}"}]}],
  SequenceForm[
  "mem: 42228552 time: 20101016 22:22:04 ", "Beginning RLD, ", {{1, 1}}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.476558114089384*^9, 3.476558154679785*^9}, 
   3.476558211459112*^9, 3.496281725563203*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mem: 42228496 time: 20101016 22:22:04 \"\>", 
   "\[InvisibleSpace]", "\<\"Finished RLD\"\>"}],
  SequenceForm["mem: 42228496 time: 20101016 22:22:04 ", "Finished RLD"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.476558114089384*^9, 3.476558154679785*^9}, 
   3.476558211459112*^9, 3.496281725661656*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mem: 42225568 time: 20101016 22:22:04 \"\>", 
   "\[InvisibleSpace]", "\<\"... extending dual data as well.\"\>"}],
  SequenceForm[
  "mem: 42225568 time: 20101016 22:22:04 ", 
   "... extending dual data as well."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.476558114089384*^9, 3.476558154679785*^9}, 
   3.476558211459112*^9, 3.496281725805344*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mem: 42227056 time: 20101016 22:22:04 \"\>", 
   "\[InvisibleSpace]", "\<\"... finished extending dual data.\"\>"}],
  SequenceForm[
  "mem: 42227056 time: 20101016 22:22:04 ", 
   "... finished extending dual data."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.476558114089384*^9, 3.476558154679785*^9}, 
   3.476558211459112*^9, 3.49628172591848*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mem: 42226680 time: 20101016 22:22:04 \"\>", 
   "\[InvisibleSpace]", "\<\"Splitting \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" graph pairs by dimension and ranks...\"\>"}],
  SequenceForm[
  "mem: 42226680 time: 20101016 22:22:04 ", "Splitting ", 1, 
   " graph pairs by dimension and ranks..."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.476558114089384*^9, 3.476558154679785*^9}, 
   3.476558211459112*^9, 3.496281726042356*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mem: 42241576 time: 20101016 22:22:04 \"\>", 
   "\[InvisibleSpace]", "\<\"Choosing isomorphism class \
representatives...\"\>"}],
  SequenceForm[
  "mem: 42241576 time: 20101016 22:22:04 ", 
   "Choosing isomorphism class representatives..."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.476558114089384*^9, 3.476558154679785*^9}, 
   3.476558211459112*^9, 3.496281726165388*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mem: 42241624 time: 20101016 22:22:04 \"\>", 
   "\[InvisibleSpace]", "\<\"... finished choosing isomorphism class \
representatives: \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm[
  "mem: 42241624 time: 20101016 22:22:04 ", 
   "... finished choosing isomorphism class representatives: ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{{3.476558114089384*^9, 3.476558154679785*^9}, 
   3.476558211459112*^9, 3.496281726245594*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"FusionAtlas", "::", "\<\"loading\"\>"}], 
  RowBox[{
  ":", " "}], "\<\"\\!\\(\\*StyleBox[\\\"\\\\\\\"Loading precomputed data in \
\\\\\\\"\\\", \
\\\"MT\\\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\!\\(\\\"FusionAtlas`Data`\
gbg1v1v1v1p1v1x0p0x1v1x0p0x1p0x1v1x0x0p0x0x1`PairExtensions`\\\"\\), \\\"MT\\\
\"]\\)\[NoBreak]\\!\\(\\*StyleBox[\\\"\\\\\\\".\\\\\\\"\\\", \\\"MT\\\"]\\)\"\
\>"}]], "Message", "MSG",
 CellChangeTimes->{3.496281726322915*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mem: 42244352 time: 20101016 22:22:04 \"\>", 
   "\[InvisibleSpace]", "\<\"Calculating \
FindBigraphPairExtensionsUpToDepth[\"\>", "\[InvisibleSpace]", 
   "2.1753482349059716`", "\[InvisibleSpace]", "\<\"][\"\>", 
   "\[InvisibleSpace]", 
   GraphicsBox[{{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
       PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
        PointBox[{6, 0}], PointBox[{6, 2}]}, {PointBox[{7, -1}], 
        PointBox[{7, 1}], PointBox[{7, 3}]}, {PointBox[{8, 0}], 
        PointBox[{8, 2}]}}, {LineBox[{{1, 1}, {2, 1}}], 
       LineBox[{{2, 1}, {3, 1}}], 
       LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
        LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, 0}}], {}}, {{}, 
         LineBox[{{5, 2}, {6, 2}}]}}, {{
         LineBox[{{6, 0}, {7, -1}}], {}, {}}, {{}, LineBox[{{6, 2}, {7, 1}}], 
         LineBox[{{6, 2}, {7, 3}}]}}, {{
         LineBox[{{7, -1}, {8, 0}}], {}}, {{}, {}}, {{}, 
         LineBox[{{7, 3}, {8, 
          2}}]}}}, {{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{{}, {}, \
{}}, {{}, {}, {}}}, {{{}, {}}, {{}, {}}, {{}, {}}}}}, 
     {RGBColor[1, 0, 0], LineBox[{{1, 1}, {1, 1.5}}], {}, 
      LineBox[{{3, 1}, {3, 1.5}}], {}, {LineBox[{{5, 0}, {5, 0.5}}], 
       LineBox[{{5, 2}, {5, 2.5}}]}, {{}, {}}, {
       LineBox[{{7, -1}, {7.2, 0}, {7, 1}}], 
       LineBox[{{7, 1}, {7.2, 0}, {7, -1}}], 
       LineBox[{{7, 3}, {7, 3.5}}]}, {{}, {}}}}], 
   "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]", 
   GraphicsBox[{{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
       PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
        PointBox[{6, 0}], PointBox[{6, 2}]}, 
       PointBox[{7, 1}], {PointBox[{8, 0}], PointBox[{8, 2}]}}, {
       LineBox[{{1, 1}, {2, 1}}], LineBox[{{2, 1}, {3, 1}}], 
       LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
        LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, 0}}], 
         LineBox[{{5, 0}, {6, 2}}]}, {{}, {}}}, {{}, 
        LineBox[{{6, 2}, {7, 1}}]}, {LineBox[{{7, 1}, {8, 0}}], 
        LineBox[{{7, 1}, {8, 
         2}}]}}, {{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{}, {}}, {{}, \
{}}}}, 
     {RGBColor[1, 0, 0], LineBox[{{1, 1}, {1, 1.5}}], {}, 
      LineBox[{{3, 1}, {3, 1.5}}], {}, {LineBox[{{5, 0}, {5, 0.5}}], 
       LineBox[{{5, 2}, {5, 2.5}}]}, {{}, {}}, 
      LineBox[{{7, 1}, {7, 1.5}}], {{}, {}}}}], 
   "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]", "\<\"]\"\>"}],
  SequenceForm[
  "mem: 42244352 time: 20101016 22:22:04 ", 
   "Calculating FindBigraphPairExtensionsUpToDepth[", 2.1753482349059716`, 
   "][", 
   Graphics[{{{{
        Point[{1, 1}]}, {
        Point[{2, 1}]}, {
        Point[{3, 1}]}, {
        Point[{4, 1}]}, {
        Point[{5, 0}], 
        Point[{5, 2}]}, {
        Point[{6, 0}], 
        Point[{6, 2}]}, {
        Point[{7, -1}], 
        Point[{7, 1}], 
        Point[{7, 3}]}, {
        Point[{8, 0}], 
        Point[{8, 2}]}}, {{{
         Line[{{1, 1}, {2, 1}}]}}, {{
         Line[{{2, 1}, {3, 1}}]}}, {{
         Line[{{3, 1}, {4, 1}}]}}, {{
         Line[{{4, 1}, {5, 0}}], 
         Line[{{4, 1}, {5, 2}}]}}, {{
         Line[{{5, 0}, {6, 0}}], {}}, {{}, 
         Line[{{5, 2}, {6, 2}}]}}, {{
         Line[{{6, 0}, {7, -1}}], {}, {}}, {{}, 
         Line[{{6, 2}, {7, 1}}], 
         Line[{{6, 2}, {7, 3}}]}}, {{
         Line[{{7, -1}, {8, 0}}], {}}, {{}, {}}, {{}, 
         Line[{{7, 3}, {8, 
          2}}]}}}, {{{{}}}, {{{}}}, {{{}}}, {{{}, {}}}, {{{}, {}}, {{}, {}}}, \
{{{}, {}, {}}, {{}, {}, {}}}, {{{}, {}}, {{}, {}}, {{}, {}}}}}, {
      RGBColor[1, 0, 0], {{
        Line[{{1, 1}, {1, 1.5}}]}, {{}}, {
        Line[{{3, 1}, {3, 1.5}}]}, {{}}, {
        Line[{{5, 0}, {5, 0.5}}], 
        Line[{{5, 2}, {5, 2.5}}]}, {{}, {}}, {
        Line[{{7, -1}, {7.2, 0}, {7, 1}}], 
        Line[{{7, 1}, {7.2, 0}, {7, -1}}], 
        Line[{{7, 3}, {7, 3.5}}]}, {{}, {}}}}}, {{}}], ", ", 
   Graphics[{{{{
        Point[{1, 1}]}, {
        Point[{2, 1}]}, {
        Point[{3, 1}]}, {
        Point[{4, 1}]}, {
        Point[{5, 0}], 
        Point[{5, 2}]}, {
        Point[{6, 0}], 
        Point[{6, 2}]}, {
        Point[{7, 1}]}, {
        Point[{8, 0}], 
        Point[{8, 2}]}}, {{{
         Line[{{1, 1}, {2, 1}}]}}, {{
         Line[{{2, 1}, {3, 1}}]}}, {{
         Line[{{3, 1}, {4, 1}}]}}, {{
         Line[{{4, 1}, {5, 0}}], 
         Line[{{4, 1}, {5, 2}}]}}, {{
         Line[{{5, 0}, {6, 0}}], 
         Line[{{5, 0}, {6, 2}}]}, {{}, {}}}, {{{}}, {
         Line[{{6, 2}, {7, 1}}]}}, {{
         Line[{{7, 1}, {8, 0}}], 
         Line[{{7, 1}, {8, 
          2}}]}}}, {{{{}}}, {{{}}}, {{{}}}, {{{}, {}}}, {{{}, {}}, {{}, {}}}, \
{{{}}, {{}}}, {{{}, {}}}}}, {
      RGBColor[1, 0, 0], {{
        Line[{{1, 1}, {1, 1.5}}]}, {{}}, {
        Line[{{3, 1}, {3, 1.5}}]}, {{}}, {
        Line[{{5, 0}, {5, 0.5}}], 
        Line[{{5, 2}, {5, 2.5}}]}, {{}, {}}, {
        Line[{{7, 1}, {7, 1.5}}]}, {{}, {}}}}}, {{}}], ", ", 3, ", ", "]"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.476558114089384*^9, 3.476558154679785*^9}, 
   3.476558211459112*^9, 3.49628172640436*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mem: 42246024 time: 20101016 22:22:04 \"\>", 
   "\[InvisibleSpace]", "\<\"Starting FindBigraphPairExtensions on branch \
\"\>", "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\" of \"\>", 
   "\[InvisibleSpace]", "1"}],
  SequenceForm[
  "mem: 42246024 time: 20101016 22:22:04 ", 
   "Starting FindBigraphPairExtensions on branch ", 1, " of ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{{3.476558114089384*^9, 3.476558154679785*^9}, 
   3.476558211459112*^9, 3.496281726454831*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mem: 42260832 time: 20101016 22:22:04 \"\>", 
   "\[InvisibleSpace]", "\<\"Entering java ... \"\>", "\[InvisibleSpace]", 
   RowBox[{"GradedBigraph", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", "1", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "1", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "1", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "1", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "1", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "1", "}"}], "}"}]}], "]"}], 
   "\[InvisibleSpace]", "\<\".findExtensionsUpToRank(\"\>", 
   "\[InvisibleSpace]", "2.1753482349059716`", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "1"}], "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", 
   
   RowBox[{"-", "1"}], "\[InvisibleSpace]", "\<\")\"\>"}],
  SequenceForm["mem: 42260832 time: 20101016 22:22:04 ", "Entering java ... ", 
   FusionAtlas`Bigraphs`GradedBigraph[{{1}}, {{1}}, {{1}}, {{1}, {1}}, {{1, 
    0}, {1, 0}}, {{0, 1}}, {{1}, {1}}, {{0, 1}}, {{1}}], 
   ".findExtensionsUpToRank(", 2.1753482349059716`, ",", -1, ",", -1, ")"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.476558114089384*^9, 3.476558154679785*^9}, 
   3.476558211459112*^9, 3.496281726504115*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mem: 42260936 time: 20101016 22:22:04 \"\>", 
   "\[InvisibleSpace]", "\<\"... expression returned from java in \"\>", 
   "\[InvisibleSpace]", "0.00084`3.375824279557847", 
   "\[InvisibleSpace]", "\<\" seconds, with \"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\" strings.\"\>"}],
  SequenceForm[
  "mem: 42260936 time: 20101016 22:22:04 ", 
   "... expression returned from java in ", 0.00084`3.375824279557847, 
   " seconds, with ", 0, " strings."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.476558114089384*^9, 3.476558154679785*^9}, 
   3.476558211459112*^9, 3.496281726642515*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mem: 42260872 time: 20101016 22:22:04 \"\>", 
   "\[InvisibleSpace]", "\<\"Finished interpreting, \"\>", 
   "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\" GradedBigraphs returned.\"\>"}],
  SequenceForm[
  "mem: 42260872 time: 20101016 22:22:04 ", "Finished interpreting, ", 0, 
   " GradedBigraphs returned."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.476558114089384*^9, 3.476558154679785*^9}, 
   3.476558211459112*^9, 3.496281726646489*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mem: 42260872 time: 20101016 22:22:04 \"\>", 
   "\[InvisibleSpace]", "\<\"... of which \"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\" actually have small enough norm.\"\>"}],
  SequenceForm[
  "mem: 42260872 time: 20101016 22:22:04 ", "... of which ", 0, 
   " actually have small enough norm."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.476558114089384*^9, 3.476558154679785*^9}, 
   3.476558211459112*^9, 3.496281726697364*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mem: 42262256 time: 20101016 22:22:04 \"\>", 
   "\[InvisibleSpace]", "\<\"Entering java ... \"\>", "\[InvisibleSpace]", 
   RowBox[{"GradedBigraph", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", "1", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "1", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", "1", "}"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "1", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}]}], "]"}], 
   "\[InvisibleSpace]", "\<\".findExtensionsUpToRank(\"\>", 
   "\[InvisibleSpace]", "2.1753482349059716`", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "1"}], "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", 
   
   RowBox[{"-", "1"}], "\[InvisibleSpace]", "\<\")\"\>"}],
  SequenceForm["mem: 42262256 time: 20101016 22:22:04 ", "Entering java ... ", 
   FusionAtlas`Bigraphs`GradedBigraph[{{1}}, {{1}}, {{1}}, {{1}, {1}}, {{1, 
    0}, {0, 1}}, {{1, 0}, {0, 1}, {0, 1}}, {{1, 0, 0}, {0, 0, 1}}, {{1, 0}, {
    1, 0}, {0, 1}, {0, 1}}, {{1, 0, 0, 0}}], ".findExtensionsUpToRank(", 
   2.1753482349059716`, ",", -1, ",", -1, ")"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.476558114089384*^9, 3.476558154679785*^9}, 
   3.476558211459112*^9, 3.496281726790777*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mem: 42262536 time: 20101016 22:22:04 \"\>", 
   "\[InvisibleSpace]", "\<\"... expression returned from java in \"\>", 
   "\[InvisibleSpace]", "0.000858`3.3850322813446763", 
   "\[InvisibleSpace]", "\<\" seconds, with \"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" strings.\"\>"}],
  SequenceForm[
  "mem: 42262536 time: 20101016 22:22:04 ", 
   "... expression returned from java in ", 0.000858`3.3850322813446763, 
   " seconds, with ", 2, " strings."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.476558114089384*^9, 3.476558154679785*^9}, 
   3.476558211459112*^9, 3.496281726832698*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mem: 42265416 time: 20101016 22:22:04 \"\>", 
   "\[InvisibleSpace]", "\<\"Finished interpreting, \"\>", 
   "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" GradedBigraphs returned.\"\>"}],
  SequenceForm[
  "mem: 42265416 time: 20101016 22:22:04 ", "Finished interpreting, ", 2, 
   " GradedBigraphs returned."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.476558114089384*^9, 3.476558154679785*^9}, 
   3.476558211459112*^9, 3.4962817269212418`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mem: 42265568 time: 20101016 22:22:04 \"\>", 
   "\[InvisibleSpace]", "\<\"... of which \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" actually have small enough norm.\"\>"}],
  SequenceForm[
  "mem: 42265568 time: 20101016 22:22:04 ", "... of which ", 1, 
   " actually have small enough norm."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.476558114089384*^9, 3.476558154679785*^9}, 
   3.476558211459112*^9, 3.496281727017757*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mem: 42259936 time: 20101016 22:22:04 \"\>", 
   "\[InvisibleSpace]", "\<\"... comparing DimensionOfLowWeightSpace\"\>"}],
  SequenceForm[
  "mem: 42259936 time: 20101016 22:22:04 ", 
   "... comparing DimensionOfLowWeightSpace"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.476558114089384*^9, 3.476558154679785*^9}, 
   3.476558211459112*^9, 3.496281727092001*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mem: 42261120 time: 20101016 22:22:04 \"\>", 
   "\[InvisibleSpace]", "\<\"actually, totally ignoring magic numbers!\"\>"}],
  
  SequenceForm[
  "mem: 42261120 time: 20101016 22:22:04 ", 
   "actually, totally ignoring magic numbers!"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.476558114089384*^9, 3.476558154679785*^9}, 
   3.476558211459112*^9, 3.496281727166744*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mem: 42261120 time: 20101016 22:22:04 \"\>", 
   "\[InvisibleSpace]", "\<\"actually, totally ignoring magic numbers!\"\>"}],
  
  SequenceForm[
  "mem: 42261120 time: 20101016 22:22:04 ", 
   "actually, totally ignoring magic numbers!"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.476558114089384*^9, 3.476558154679785*^9}, 
   3.476558211459112*^9, 3.496281727302307*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mem: 42259992 time: 20101016 22:22:04 \"\>", 
   "\[InvisibleSpace]", "\<\"fast \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0.000563`3.202053388347317", ",", "Null"}], "}"}]}],
  SequenceForm[
  "mem: 42259992 time: 20101016 22:22:04 ", "fast ", {
   0.000563`3.202053388347317, Null}],
  Editable->False]], "Print",
 CellChangeTimes->{{3.476558114089384*^9, 3.476558154679785*^9}, 
   3.476558211459112*^9, 3.4962817273072653`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mem: 42259968 time: 20101016 22:22:04 \"\>", 
   "\[InvisibleSpace]", "\<\"... finished comparing (\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\"/\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\")\"\>"}],
  SequenceForm[
  "mem: 42259968 time: 20101016 22:22:04 ", "... finished comparing (", 1, 
   "/", 1, ")"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.476558114089384*^9, 3.476558154679785*^9}, 
   3.476558211459112*^9, 3.4962817273585463`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mem: 42274696 time: 20101016 22:22:04 \"\>", 
   "\[InvisibleSpace]", "\<\"Splitting \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" graph pairs by dimension and ranks...\"\>"}],
  SequenceForm[
  "mem: 42274696 time: 20101016 22:22:04 ", "Splitting ", 1, 
   " graph pairs by dimension and ranks..."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.476558114089384*^9, 3.476558154679785*^9}, 
   3.476558211459112*^9, 3.496281727422545*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mem: 42282016 time: 20101016 22:22:04 \"\>", 
   "\[InvisibleSpace]", "\<\"Choosing isomorphism class \
representatives...\"\>"}],
  SequenceForm[
  "mem: 42282016 time: 20101016 22:22:04 ", 
   "Choosing isomorphism class representatives..."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.476558114089384*^9, 3.476558154679785*^9}, 
   3.476558211459112*^9, 3.496281727470039*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mem: 42282064 time: 20101016 22:22:04 \"\>", 
   "\[InvisibleSpace]", "\<\"... finished choosing isomorphism class \
representatives: \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm[
  "mem: 42282064 time: 20101016 22:22:04 ", 
   "... finished choosing isomorphism class representatives: ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{{3.476558114089384*^9, 3.476558154679785*^9}, 
   3.476558211459112*^9, 3.496281727517963*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "1", ",", "3"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"3", ",", "2", ",", "1"}], "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "1", ",", "3"}], "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "1", ",", "3"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"4", ",", "2", ",", "3", ",", "1"}], "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"BigraphWithDuals", "[", 
        RowBox[{
         RowBox[{"GradedBigraph", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "1", "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"{", "1", "}"}], "}"}]}], "]"}], ",", 
         RowBox[{"DualData", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", "}"}], ",", 
   RowBox[{"{", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.476558099318819*^9, 3.476558154947914*^9}, 
   3.476558211716485*^9, 3.496281727569442*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"vines", "=", 
  RowBox[{"Cases", "[", 
   RowBox[{"%", ",", 
    RowBox[{"{", "__BigraphWithDuals", "}"}], ",", "\[Infinity]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.476558203357316*^9, 3.476558205299982*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"BigraphWithDuals", "[", 
      RowBox[{
       RowBox[{"GradedBigraph", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"DualData", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "1", ",", "3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "3", ",", "2"}], "}"}]}], "]"}]}], "]"}], ",", 
     RowBox[{"BigraphWithDuals", "[", 
      RowBox[{
       RowBox[{"GradedBigraph", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"DualData", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"BigraphWithDuals", "[", 
      RowBox[{
       RowBox[{"GradedBigraph", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}], "}"}]}], "]"}], ",", 
       RowBox[{"DualData", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "1", ",", "3"}], "}"}], ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}], ",", 
     RowBox[{"BigraphWithDuals", "[", 
      RowBox[{
       RowBox[{"GradedBigraph", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}], "}"}]}], "]"}], ",", 
       RowBox[{"DualData", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], ",", 
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"BigraphWithDuals", "[", 
      RowBox[{
       RowBox[{"GradedBigraph", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}]}], "]"}], ",", 
       RowBox[{"DualData", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "1", ",", "3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "3", ",", "2", ",", "4"}], "}"}], ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}], ",", 
     RowBox[{"BigraphWithDuals", "[", 
      RowBox[{
       RowBox[{"GradedBigraph", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}]}], "]"}], ",", 
       RowBox[{"DualData", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], ",", 
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], "]"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.476558205638538*^9, 3.47655821248258*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"vines", "/.", 
   RowBox[{"g_BigraphWithDuals", "\[RuleDelayed]", 
    RowBox[{"GraphToString", "[", "g", "]"}]}]}], "/.", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"S1_String", ",", "S2_String"}], "}"}], "\[RuleDelayed]", 
   RowBox[{
   "\"\<\\\\left(\>\"", "<>", "\"\<\\\\bigraph{\>\"", "<>", "S1", "<>", 
    "\"\<}, \\\\bigraph{\>\"", "<>", "S2", "<>", 
    "\"\<} \\\\right)\>\""}]}]}]], "Input",
 CellChangeTimes->{{3.47655821954801*^9, 3.476558313273466*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\<\"\\\\left(\\\\bigraph{\
bwd1v1v1v1p1v1x0p0x1v1x0p0x1p0x1v1x0x0p0x0x1v1x0p1x0p0x1duals1v1v1x2v2x1x3v1x3\
x2}, \\\\bigraph{bwd1v1v1v1p1v1x0p1x0v0x1v1p1duals1v1v1x2v1} \\\\right)\"\>", 
   ",", "\<\"\\\\left(\\\\bigraph{\
bwd1v1v1v1p1v1x0p0x1v1x0p0x1p0x1v1x0x0p0x0x1v1x1duals1v1v1x2v2x1x3v1}, \
\\\\bigraph{bwd1v1v1v1p1v1x0p1x0v0x1v1p1v0x1duals1v1v1x2v1v1} \\\\right)\"\>",
    ",", "\<\"\\\\left(\\\\bigraph{\
bwd1v1v1v1p1v1x0p0x1v1x0p0x1p0x1v1x0x0p0x0x1v1x0p1x0p0x1p0x1v0x1x0x0v1duals1v1\
v1x2v2x1x3v1x3x2x4v1}, \
\\\\bigraph{bwd1v1v1v1p1v1x0p1x0v0x1v1p1v0x1v1duals1v1v1x2v1v1} \
\\\\right)\"\>"}], "}"}]], "Output",
 CellChangeTimes->{3.476558229510808*^9, 3.47655831406971*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Map", "[", 
  RowBox[{"DisplayBigraph", ",", "vines", ",", 
   RowBox[{"{", "2", "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.476558157269689*^9, 3.47655817584529*^9}, {
  3.476558208174062*^9, 3.476558208417645*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     GraphicsBox[{{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
         PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
          PointBox[{6, 0}], PointBox[{6, 2}]}, {PointBox[{7, -1}], 
          PointBox[{7, 1}], PointBox[{7, 3}]}, {PointBox[{8, 0}], 
          PointBox[{8, 2}]}, {PointBox[{9, -1}], PointBox[{9, 1}], 
          PointBox[{9, 3}]}}, {LineBox[{{1, 1}, {2, 1}}], 
         LineBox[{{2, 1}, {3, 1}}], 
         LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
          LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, 0}}], {}}, {{}, 
           LineBox[{{5, 2}, {6, 2}}]}}, {{
           LineBox[{{6, 0}, {7, -1}}], {}, {}}, {{}, 
           LineBox[{{6, 2}, {7, 1}}], LineBox[{{6, 2}, {7, 3}}]}}, {{
           LineBox[{{7, -1}, {8, 0}}], {}}, {{}, {}}, {{}, 
           LineBox[{{7, 3}, {8, 2}}]}}, {{LineBox[{{8, 0}, {9, -1}}], 
           LineBox[{{8, 0}, {9, 1}}], {}}, {{}, {}, 
           LineBox[{{8, 2}, {9, 
            3}}]}}}, {{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{{}, {}, \
{}}, {{}, {}, {}}}, {{{}, {}}, {{}, {}}, {{}, {}}}, {{{}, {}, {}}, {{}, {}, \
{}}}}}, 
       {RGBColor[1, 0, 0], LineBox[{{1, 1}, {1, 1.5}}], {}, 
        LineBox[{{3, 1}, {3, 1.5}}], {}, {LineBox[{{5, 0}, {5, 0.5}}], 
         LineBox[{{5, 2}, {5, 2.5}}]}, {{}, {}}, {
         LineBox[{{7, -1}, {7.2, 0}, {7, 1}}], 
         LineBox[{{7, 1}, {7.2, 0}, {7, -1}}], 
         LineBox[{{7, 3}, {7, 3.5}}]}, {{}, {}}, {
         LineBox[{{9, -1}, {9, -0.5}}], LineBox[{{9, 1}, {9.2, 2}, {9, 3}}], 
         LineBox[{{9, 3}, {9.2, 2}, {9, 1}}]}}}], ",", 
     GraphicsBox[{{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
         PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
          PointBox[{6, 0}], PointBox[{6, 2}]}, 
         PointBox[{7, 1}], {PointBox[{8, 0}], PointBox[{8, 2}]}}, {
         LineBox[{{1, 1}, {2, 1}}], LineBox[{{2, 1}, {3, 1}}], 
         LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
          LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, 0}}], 
           LineBox[{{5, 0}, {6, 2}}]}, {{}, {}}}, {{}, 
          LineBox[{{6, 2}, {7, 1}}]}, {LineBox[{{7, 1}, {8, 0}}], 
          LineBox[{{7, 1}, {8, 
           2}}]}}, {{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{}, {}}, \
{{}, {}}}}, 
       {RGBColor[1, 0, 0], LineBox[{{1, 1}, {1, 1.5}}], {}, 
        LineBox[{{3, 1}, {3, 1.5}}], {}, {LineBox[{{5, 0}, {5, 0.5}}], 
         LineBox[{{5, 2}, {5, 2.5}}]}, {{}, {}}, 
        LineBox[{{7, 1}, {7, 1.5}}], {{}, {}}}}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     GraphicsBox[{{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
         PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
          PointBox[{6, 0}], PointBox[{6, 2}]}, {PointBox[{7, -1}], 
          PointBox[{7, 1}], PointBox[{7, 3}]}, {PointBox[{8, 0}], 
          PointBox[{8, 2}]}, PointBox[{9, 1}]}, {LineBox[{{1, 1}, {2, 1}}], 
         LineBox[{{2, 1}, {3, 1}}], 
         LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
          LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, 0}}], {}}, {{}, 
           LineBox[{{5, 2}, {6, 2}}]}}, {{
           LineBox[{{6, 0}, {7, -1}}], {}, {}}, {{}, 
           LineBox[{{6, 2}, {7, 1}}], LineBox[{{6, 2}, {7, 3}}]}}, {{
           LineBox[{{7, -1}, {8, 0}}], {}}, {{}, {}}, {{}, 
           LineBox[{{7, 3}, {8, 2}}]}}, {LineBox[{{8, 0}, {9, 1}}], 
          LineBox[{{8, 2}, {9, 
           1}}]}}, {{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{{}, {}, \
{}}, {{}, {}, {}}}, {{{}, {}}, {{}, {}}, {{}, {}}}, {{}, {}}}}, 
       {RGBColor[1, 0, 0], LineBox[{{1, 1}, {1, 1.5}}], {}, 
        LineBox[{{3, 1}, {3, 1.5}}], {}, {LineBox[{{5, 0}, {5, 0.5}}], 
         LineBox[{{5, 2}, {5, 2.5}}]}, {{}, {}}, {
         LineBox[{{7, -1}, {7.2, 0}, {7, 1}}], 
         LineBox[{{7, 1}, {7.2, 0}, {7, -1}}], 
         LineBox[{{7, 3}, {7, 3.5}}]}, {{}, {}}, 
        LineBox[{{9, 1}, {9, 1.5}}]}}], ",", 
     GraphicsBox[{{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
         PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
          PointBox[{6, 0}], PointBox[{6, 2}]}, 
         PointBox[{7, 1}], {PointBox[{8, 0}], PointBox[{8, 2}]}, 
         PointBox[{9, 1}]}, {LineBox[{{1, 1}, {2, 1}}], 
         LineBox[{{2, 1}, {3, 1}}], 
         LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
          LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, 0}}], 
           LineBox[{{5, 0}, {6, 2}}]}, {{}, {}}}, {{}, 
          LineBox[{{6, 2}, {7, 1}}]}, {LineBox[{{7, 1}, {8, 0}}], 
          LineBox[{{7, 1}, {8, 2}}]}, {{}, 
          LineBox[{{8, 2}, {9, 
           1}}]}}, {{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{}, {}}, \
{{}, {}}, {{}, {}}}}, 
       {RGBColor[1, 0, 0], LineBox[{{1, 1}, {1, 1.5}}], {}, 
        LineBox[{{3, 1}, {3, 1.5}}], {}, {LineBox[{{5, 0}, {5, 0.5}}], 
         LineBox[{{5, 2}, {5, 2.5}}]}, {{}, {}}, 
        LineBox[{{7, 1}, {7, 1.5}}], {{}, {}}, 
        LineBox[{{9, 1}, {9, 1.5}}]}}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     GraphicsBox[{{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
         PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
          PointBox[{6, 0}], PointBox[{6, 2}]}, {PointBox[{7, -1}], 
          PointBox[{7, 1}], PointBox[{7, 3}]}, {PointBox[{8, 0}], 
          PointBox[{8, 2}]}, {PointBox[{9, -2}], PointBox[{9, 0}], 
          PointBox[{9, 2}], PointBox[{9, 4}]}, PointBox[{10, 1}], 
         PointBox[{11, 1}]}, {LineBox[{{1, 1}, {2, 1}}], 
         LineBox[{{2, 1}, {3, 1}}], 
         LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
          LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, 0}}], {}}, {{}, 
           LineBox[{{5, 2}, {6, 2}}]}}, {{
           LineBox[{{6, 0}, {7, -1}}], {}, {}}, {{}, 
           LineBox[{{6, 2}, {7, 1}}], LineBox[{{6, 2}, {7, 3}}]}}, {{
           LineBox[{{7, -1}, {8, 0}}], {}}, {{}, {}}, {{}, 
           LineBox[{{7, 3}, {8, 2}}]}}, {{LineBox[{{8, 0}, {9, -2}}], 
           LineBox[{{8, 0}, {9, 0}}], {}, {}}, {{}, {}, 
           LineBox[{{8, 2}, {9, 2}}], LineBox[{{8, 2}, {9, 4}}]}}, {{}, 
          LineBox[{{9, 0}, {10, 1}}], {}, {}}, 
         LineBox[{{10, 1}, {11, 
          1}}]}, {{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{{}, {}, {}}, \
{{}, {}, {}}}, {{{}, {}}, {{}, {}}, {{}, {}}}, {{{}, {}, {}, {}}, {{}, {}, \
{}, {}}}, {{}, {}, {}, {}}, {}}}, 
       {RGBColor[1, 0, 0], LineBox[{{1, 1}, {1, 1.5}}], {}, 
        LineBox[{{3, 1}, {3, 1.5}}], {}, {LineBox[{{5, 0}, {5, 0.5}}], 
         LineBox[{{5, 2}, {5, 2.5}}]}, {{}, {}}, {
         LineBox[{{7, -1}, {7.2, 0}, {7, 1}}], 
         LineBox[{{7, 1}, {7.2, 0}, {7, -1}}], 
         LineBox[{{7, 3}, {7, 3.5}}]}, {{}, {}}, {
         LineBox[{{9, -2}, {9, -1.5}}], LineBox[{{9, 0}, {9.2, 1}, {9, 2}}], 
         LineBox[{{9, 2}, {9.2, 1}, {9, 0}}], 
         LineBox[{{9, 4}, {9, 4.5}}]}, {}, LineBox[{{11, 1}, {11, 1.5}}]}}], 
     ",", 
     GraphicsBox[{{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
         PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
          PointBox[{6, 0}], PointBox[{6, 2}]}, 
         PointBox[{7, 1}], {PointBox[{8, 0}], PointBox[{8, 2}]}, 
         PointBox[{9, 1}], PointBox[{10, 1}]}, {LineBox[{{1, 1}, {2, 1}}], 
         LineBox[{{2, 1}, {3, 1}}], 
         LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
          LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, 0}}], 
           LineBox[{{5, 0}, {6, 2}}]}, {{}, {}}}, {{}, 
          LineBox[{{6, 2}, {7, 1}}]}, {LineBox[{{7, 1}, {8, 0}}], 
          LineBox[{{7, 1}, {8, 2}}]}, {{}, LineBox[{{8, 2}, {9, 1}}]}, 
         LineBox[{{9, 1}, {10, 
          1}}]}, {{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{}, {}}, {{}, \
{}}, {{}, {}}, {}}}, 
       {RGBColor[1, 0, 0], LineBox[{{1, 1}, {1, 1.5}}], {}, 
        LineBox[{{3, 1}, {3, 1.5}}], {}, {LineBox[{{5, 0}, {5, 0.5}}], 
         LineBox[{{5, 2}, {5, 2.5}}]}, {{}, {}}, 
        LineBox[{{7, 1}, {7, 1.5}}], {{}, {}}, 
        LineBox[{{9, 1}, {9, 1.5}}], {}}}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.476558168356246*^9, 3.476558176506135*^9}, 
   3.476558213566308*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"KnownObstructions", "/@", 
  RowBox[{"Cases", "[", 
   RowBox[{"vines", ",", "_GradedBigraph", ",", "\[Infinity]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.476558627606595*^9, 3.4765586359797297`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "\<\"All bimodule dimensions must be at least 1.\"\>", "}"}], 
   ",", 
   RowBox[{
   "{", "\<\"Bimodule dimensions less than 2 must satisfy the GHJ \
condition.\"\>", "}"}], ",", 
   RowBox[{
   "{", "\<\"If you start like Haagerup for two steps past the branch, you \
must satisfy the identities on p.33 of Quadratic Tangles pre-preprint\"\>", 
    "}"}], ",", 
   RowBox[{
   "{", "\<\"Bimodule dimensions less than 2 must satisfy the GHJ \
condition.\"\>", "}"}], ",", 
   RowBox[{"{", "\<\"All bimodule dimensions must be at least 1.\"\>", "}"}], 
   ",", 
   RowBox[{
   "{", "\<\"All bimodule dimensions must be at least 1.\"\>", "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.476558637940857*^9, 3.4765586398829117`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"L", "=", 
  SuperscriptBox["2.17535", "2"]}]], "Input",
 CellChangeTimes->{{3.496281023289645*^9, 3.496281030618807*^9}, {
  3.496281754365624*^9, 3.4962817631694317`*^9}}],

Cell[BoxData["4.732147622499999`"], "Output",
 CellChangeTimes->{3.4962810315670223`*^9, 3.49628176410738*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Weeds", "[", 
   RowBox[{"{", 
    RowBox[{"_", ",", "_"}], "}"}], "]"}], ":=", 
  RowBox[{"{", "}"}]}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"tikzTree", "[", "Crab", "]"}]], "Input",
 CellChangeTimes->{{3.496281002677329*^9, 3.496281005742906*^9}, {
  3.49628176724922*^9, 3.496281767623011*^9}}],

Cell[BoxData["\<\"\\\\begin{tikzpicture}\\n\\\\tikzset{grow=right,level \
distance=130pt}\\n\\\\tikzset{every tree \
node/.style={draw,fill=white,rectangle,rounded corners,inner \
sep=2pt}}\\n\\\\Tree\\n[.\\\\node{$\\\\!\\\\!\\\\begin{array}{c}\\\\bigraph{\
bwd1v1v1v1p1v1x0p0x1v1x0p0x1p0x1v1x0x0p0x0x1duals1v1v1x2v2x1x3}\\\\\\\\\\\\\
bigraph{bwd1v1v1v1p1v1x0p1x0v0x1v1p1duals1v1v1x2v1}\\\\end{array}\\\\!\\\\!$};\
\\n\\t[.\\\\node{$\\\\!\\\\!\\\\begin{array}{c}\\\\bigraph{\
bwd1v1v1v1p1v1x0p1x0v0x1v1p1v0x1duals1v1v1x2v1v1}\\\\\\\\\\\\bigraph{\
bwd1v1v1v1p1v1x0p0x1v1x0p0x1p0x1v1x0x0p0x0x1v1x1duals1v1v1x2v2x1x3v1}\\\\end{\
array}\\\\!\\\\!$};]\\n\\t[.\\\\node{$\\\\!\\\\!\\\\begin{array}{c}\\\\\
bigraph{bwd1v1v1v1p1v1x0p1x0v0x1v1p1v0x1duals1v1v1x2v1v1}\\\\\\\\\\\\bigraph{\
bwd1v1v1v1p1v1x0p0x1v1x0p0x1p0x1v1x0x0p0x0x1v1x0p1x0p0x1p0x1duals1v1v1x2v2x1x3\
v4x2x3x1}\\\\end{array}\\\\!\\\\!$};\\n\\t\\t[.\\\\node{$\\\\!\\\\!\\\\begin{\
array}{c}\\\\bigraph{bwd1v1v1v1p1v1x0p1x0v0x1v1p1v0x1v1duals1v1v1x2v1v1}\\\\\\\
\\\\\\bigraph{\
bwd1v1v1v1p1v1x0p0x1v1x0p0x1p0x1v1x0x0p0x0x1v1x0p1x0p0x1p0x1v1x0x0x0duals1v1v1\
x2v2x1x3v4x2x3x1}\\\\end{array}\\\\!\\\\!$};]]]\\n\\\\end{tikzpicture}\\n\"\>\
"], "Output",
 CellChangeTimes->{{3.496281007712949*^9, 3.4962810337512608`*^9}, {
  3.496281227101733*^9, 3.496281231378868*^9}, {3.4962817737073936`*^9, 
  3.4962817782500887`*^9}}]
}, Open  ]]
},
WindowSize->{1693, 811},
WindowMargins->{{12, Automatic}, {Automatic, 24}},
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (February 18, 2009)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 415, 11, 58, "Input"],
Cell[CellGroupData[{
Cell[1007, 37, 370, 9, 36, "Print"],
Cell[1380, 48, 333, 8, 20, "Print"]
}, Open  ]]
}, Open  ]],
Cell[1740, 60, 2831, 83, 43, "Input"],
Cell[CellGroupData[{
Cell[4596, 147, 134, 2, 27, "Input"],
Cell[4733, 151, 2261, 41, 135, "Output"]
}, Open  ]],
Cell[7009, 195, 189, 4, 27, "Input"],
Cell[CellGroupData[{
Cell[7223, 203, 92, 3, 30, "Input"],
Cell[7318, 208, 110, 1, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7465, 214, 211, 6, 34, "Input"],
Cell[7679, 222, 109, 1, 27, "Output"]
}, Open  ]],
Cell[7803, 226, 134, 2, 27, "Input"],
Cell[CellGroupData[{
Cell[7962, 232, 446, 11, 33, "Input"],
Cell[CellGroupData[{
Cell[8433, 247, 5254, 119, 69, "Print"],
Cell[13690, 368, 5252, 119, 69, "Print"],
Cell[18945, 489, 544, 11, 20, "Print"],
Cell[19492, 502, 1903, 48, 20, "Print"],
Cell[21398, 552, 665, 13, 20, "Print"],
Cell[22066, 567, 517, 11, 20, "Print"],
Cell[22586, 580, 509, 10, 20, "Print"],
Cell[23098, 592, 1644, 41, 20, "Print"],
Cell[24745, 635, 666, 13, 20, "Print"],
Cell[25414, 650, 515, 11, 20, "Print"],
Cell[25932, 663, 507, 10, 20, "Print"],
Cell[26442, 675, 425, 9, 20, "Print"],
Cell[26870, 686, 430, 10, 20, "Print"],
Cell[27303, 698, 430, 10, 20, "Print"],
Cell[27736, 710, 495, 11, 20, "Print"],
Cell[28234, 723, 541, 11, 20, "Print"],
Cell[28778, 736, 511, 10, 20, "Print"],
Cell[29292, 748, 437, 10, 20, "Print"],
Cell[29732, 760, 490, 10, 20, "Print"],
Cell[30225, 772, 329, 7, 20, "Print"],
Cell[30557, 781, 5749, 143, 51, "Print"],
Cell[36309, 926, 667, 13, 20, "Print"],
Cell[36979, 941, 411, 9, 20, "Print"],
Cell[37393, 952, 717, 19, 20, "Print"],
Cell[38113, 973, 362, 7, 20, "Print"],
Cell[38478, 982, 409, 9, 20, "Print"],
Cell[38890, 993, 411, 9, 20, "Print"],
Cell[39304, 1004, 511, 10, 20, "Print"],
Cell[39818, 1016, 439, 10, 20, "Print"],
Cell[40260, 1028, 490, 10, 20, "Print"],
Cell[40753, 1040, 5252, 119, 69, "Print"],
Cell[46008, 1161, 544, 11, 20, "Print"],
Cell[46555, 1174, 1747, 44, 20, "Print"],
Cell[48305, 1220, 662, 13, 20, "Print"],
Cell[48970, 1235, 515, 11, 20, "Print"],
Cell[49488, 1248, 507, 10, 20, "Print"],
Cell[49998, 1260, 2004, 51, 20, "Print"],
Cell[52005, 1313, 665, 13, 20, "Print"],
Cell[52673, 1328, 515, 11, 20, "Print"],
Cell[53191, 1341, 507, 10, 20, "Print"],
Cell[53701, 1353, 329, 7, 20, "Print"],
Cell[54033, 1362, 3047, 85, 36, "Print"],
Cell[57083, 1449, 661, 13, 20, "Print"],
Cell[57747, 1464, 411, 9, 20, "Print"],
Cell[58161, 1475, 482, 11, 20, "Print"],
Cell[58646, 1488, 362, 7, 20, "Print"],
Cell[59011, 1497, 411, 9, 20, "Print"],
Cell[59425, 1508, 411, 9, 20, "Print"],
Cell[59839, 1519, 511, 10, 20, "Print"],
Cell[60353, 1531, 437, 10, 20, "Print"],
Cell[60793, 1543, 490, 10, 20, "Print"],
Cell[61286, 1555, 544, 11, 20, "Print"],
Cell[61833, 1568, 1745, 44, 20, "Print"],
Cell[63581, 1614, 666, 13, 20, "Print"],
Cell[64250, 1629, 515, 11, 20, "Print"],
Cell[64768, 1642, 507, 10, 20, "Print"],
Cell[65278, 1654, 2253, 59, 36, "Print"],
Cell[67534, 1715, 663, 13, 20, "Print"],
Cell[68200, 1730, 517, 11, 20, "Print"],
Cell[68720, 1743, 507, 10, 20, "Print"],
Cell[69230, 1755, 330, 7, 20, "Print"],
Cell[69563, 1764, 3293, 92, 36, "Print"],
Cell[72859, 1858, 669, 13, 20, "Print"],
Cell[73531, 1873, 409, 9, 20, "Print"],
Cell[73943, 1884, 482, 11, 20, "Print"],
Cell[74428, 1897, 362, 7, 20, "Print"],
Cell[74793, 1906, 409, 9, 20, "Print"],
Cell[75205, 1917, 410, 9, 20, "Print"],
Cell[75618, 1928, 511, 10, 20, "Print"],
Cell[76132, 1940, 437, 10, 20, "Print"],
Cell[76572, 1952, 490, 10, 20, "Print"]
}, Open  ]],
Cell[77077, 1965, 479, 10, 23, "Message"],
Cell[CellGroupData[{
Cell[77581, 1979, 5251, 119, 69, "Print"],
Cell[82835, 2100, 544, 11, 20, "Print"],
Cell[83382, 2113, 1815, 46, 20, "Print"],
Cell[85200, 2161, 663, 13, 20, "Print"],
Cell[85866, 2176, 515, 11, 20, "Print"],
Cell[86384, 2189, 507, 10, 20, "Print"],
Cell[86894, 2201, 2380, 62, 36, "Print"],
Cell[89277, 2265, 667, 13, 20, "Print"],
Cell[89947, 2280, 517, 11, 20, "Print"],
Cell[90467, 2293, 507, 10, 20, "Print"],
Cell[90977, 2305, 423, 9, 20, "Print"],
Cell[91403, 2316, 430, 10, 20, "Print"],
Cell[91836, 2328, 430, 10, 20, "Print"],
Cell[92269, 2340, 496, 11, 20, "Print"],
Cell[92768, 2353, 539, 11, 20, "Print"],
Cell[93310, 2366, 511, 10, 20, "Print"],
Cell[93824, 2378, 437, 10, 20, "Print"],
Cell[94264, 2390, 490, 10, 20, "Print"]
}, Open  ]],
Cell[94769, 2403, 10350, 284, 103, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[105156, 2692, 241, 6, 27, "Input"],
Cell[105400, 2700, 9655, 280, 103, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[115092, 2985, 501, 12, 27, "Input"],
Cell[115596, 2999, 721, 13, 58, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[116354, 3017, 244, 5, 27, "Input"],
Cell[116601, 3024, 8241, 146, 137, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[124879, 3175, 231, 5, 27, "Input"],
Cell[125113, 3182, 791, 20, 58, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[125941, 3207, 196, 4, 30, "Input"],
Cell[126140, 3213, 110, 1, 27, "Output"]
}, Open  ]],
Cell[126265, 3217, 149, 5, 27, "Input"],
Cell[CellGroupData[{
Cell[126439, 3226, 178, 3, 27, "Input"],
Cell[126620, 3231, 1375, 20, 178, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> code/FSMOdometer.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     25886,        680]
NotebookOptionsPosition[     24098,        613]
NotebookOutlinePosition[     24439,        628]
CellTagsIndexPosition[     24396,        625]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"FusionAtlasPaths", "=", 
   RowBox[{"{", "\"\<~/projects/fusionatlas/package/\>\"", "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"$Path", "=", 
   RowBox[{"$Path", "~", "Join", "~", "FusionAtlasPaths"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "FusionAtlas`"}]}], "Input",
 CellChangeTimes->{
  3.4639432324475317`*^9, {3.4962806853254337`*^9, 3.496280685667036*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Loading FusionAtlas` version 0\\n\"\>", 
   "\[InvisibleSpace]", "\<\"Read more at \
http://tqft.net/wiki/Atlas_of_subfactors\"\>"}],
  SequenceForm[
  "Loading FusionAtlas` version 0\n", 
   "Read more at http://tqft.net/wiki/Atlas_of_subfactors"],
  Editable->False]], "Print",
 CellChangeTimes->{3.476558008865468*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found precomputed data in \"\>", 
   "\[InvisibleSpace]", \
"\<\"/Users/scott/projects/fusionatlas/code/data\"\>"}],
  SequenceForm[
  "Found precomputed data in ", "/Users/scott/projects/fusionatlas/code/data"],
  Editable->False]], "Print",
 CellChangeTimes->{3.476558008867216*^9}]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"FSM5", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"BigraphWithDuals", "[", 
      RowBox[{
       RowBox[{"GradedBigraph", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
         
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], 
        "]"}], ",", 
       RowBox[{"DualData", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "3", ",", "2", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "4", ",", "3", ",", "2"}], "}"}]}], "]"}]}], 
      "]"}], ",", 
     RowBox[{"BigraphWithDuals", "[", 
      RowBox[{
       RowBox[{"GradedBigraph", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"DualData", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "1"}], "}"}]}], "]"}]}], "]"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.496280900426927*^9, 3.496280919049011*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DisplayBigraph", "/@", "FSM5"}]], "Input",
 CellChangeTimes->{{3.4765580342533693`*^9, 3.476558041897504*^9}, 
   3.4962807334660683`*^9, 3.4962809231375628`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   GraphicsBox[{{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
       PointBox[{4, 1}], PointBox[{5, 1}], 
       PointBox[{6, 1}], {PointBox[{7, 0}], PointBox[{7, 2}]}, {
        PointBox[{8, 0}], PointBox[{8, 2}]}, {PointBox[{9, -2}], 
        PointBox[{9, 0}], PointBox[{9, 2}], PointBox[{9, 4}]}, {
        PointBox[{10, -1}], PointBox[{10, 1}], PointBox[{10, 3}]}, {
        PointBox[{11, -2}], PointBox[{11, 0}], PointBox[{11, 2}], 
        PointBox[{11, 4}]}, {PointBox[{12, -1}], PointBox[{12, 1}], 
        PointBox[{12, 3}]}}, {LineBox[{{1, 1}, {2, 1}}], 
       LineBox[{{2, 1}, {3, 1}}], LineBox[{{3, 1}, {4, 1}}], 
       LineBox[{{4, 1}, {5, 1}}], 
       LineBox[{{5, 1}, {6, 1}}], {LineBox[{{6, 1}, {7, 0}}], 
        LineBox[{{6, 1}, {7, 2}}]}, {{LineBox[{{7, 0}, {8, 0}}], {}}, {{}, 
         LineBox[{{7, 2}, {8, 2}}]}}, {{LineBox[{{8, 0}, {9, -2}}], 
         LineBox[{{8, 0}, {9, 0}}], {}, {}}, {{}, {}, 
         LineBox[{{8, 2}, {9, 2}}], 
         LineBox[{{8, 2}, {9, 4}}]}}, {{{}, {}, {}}, {
         LineBox[{{9, 0}, {10, -1}}], {}, {}}, {{}, 
         LineBox[{{9, 2}, {10, 1}}], {}}, {{}, {}, 
         LineBox[{{9, 4}, {10, 3}}]}}, {{LineBox[{{10, -1}, {11, -2}}], 
         LineBox[{{10, -1}, {11, 0}}], {}, {}}, {{}, {}, 
         LineBox[{{10, 1}, {11, 2}}], {}}, {{}, {}, {}, 
         LineBox[{{10, 3}, {11, 4}}]}}, {{
         LineBox[{{11, -2}, {12, -1}}], {}, {}}, {{}, {}, {}}, {{}, 
         LineBox[{{11, 2}, {12, 1}}], {}}, {{}, {}, 
         LineBox[{{11, 4}, {12, 
          3}}]}}}, {{}, {}, {}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{{}, \
{}, {}, {}}, {{}, {}, {}, {}}}, {{{}, {}, {}}, {{}, {}, {}}, {{}, {}, {}}, \
{{}, {}, {}}}, {{{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, {}, {}, {}}}, {{{}, \
{}, {}}, {{}, {}, {}}, {{}, {}, {}}, {{}, {}, {}}}}}, 
     {RGBColor[1, 0, 0], LineBox[{{1, 1}, {1, 1.5}}], {}, 
      LineBox[{{3, 1}, {3, 1.5}}], {}, 
      LineBox[{{5, 1}, {5, 1.5}}], {}, {LineBox[{{7, 0}, {7, 0.5}}], 
       LineBox[{{7, 2}, {7, 2.5}}]}, {{}, {}}, {LineBox[{{9, -2}, {9, -1.5}}],
        LineBox[{{9, 0}, {9.2, 1}, {9, 2}}], 
       LineBox[{{9, 2}, {9.2, 1}, {9, 0}}], 
       LineBox[{{9, 4}, {9, 4.5}}]}, {{}, {}, {}}, {
       LineBox[{{11, -2}, {11, -1.5}}], 
       LineBox[{{11, 0}, {11.2, 2}, {11, 4}}], LineBox[{{11, 2}, {11, 2.5}}], 
       LineBox[{{11, 4}, {11.2, 2}, {11, 0}}]}, {{}, {}, {}}}}], ",", 
   GraphicsBox[{{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
       PointBox[{4, 1}], PointBox[{5, 1}], 
       PointBox[{6, 1}], {PointBox[{7, 0}], PointBox[{7, 2}]}, {
        PointBox[{8, 0}], PointBox[{8, 2}]}, {PointBox[{9, 0}], 
        PointBox[{9, 2}]}, {PointBox[{10, -1}], PointBox[{10, 1}], 
        PointBox[{10, 3}]}, {PointBox[{11, 0}], PointBox[{11, 2}]}, {
        PointBox[{12, -1}], PointBox[{12, 1}], PointBox[{12, 3}]}}, {
       LineBox[{{1, 1}, {2, 1}}], LineBox[{{2, 1}, {3, 1}}], 
       LineBox[{{3, 1}, {4, 1}}], LineBox[{{4, 1}, {5, 1}}], 
       LineBox[{{5, 1}, {6, 1}}], {LineBox[{{6, 1}, {7, 0}}], 
        LineBox[{{6, 1}, {7, 2}}]}, {{LineBox[{{7, 0}, {8, 0}}], 
         LineBox[{{7, 0}, {8, 2}}]}, {{}, {}}}, {{
         LineBox[{{8, 0}, {9, 0}}], {}}, {{}, 
         LineBox[{{8, 2}, {9, 2}}]}}, {{{}, LineBox[{{9, 0}, {10, 1}}], {}}, {
         LineBox[{{9, 2}, {10, -1}}], {}, LineBox[{{9, 2}, {10, 3}}]}}, {{
         LineBox[{{10, -1}, {11, 0}}], {}}, {{}, 
         LineBox[{{10, 1}, {11, 2}}]}, {{}, {}}}, {{{}, 
         LineBox[{{11, 0}, {12, 1}}], {}}, {LineBox[{{11, 2}, {12, -1}}], {}, 
         LineBox[{{11, 2}, {12, 
          3}}]}}}, {{}, {}, {}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{{}, \
{}}, {{}, {}}}, {{{}, {}, {}}, {{}, {}, {}}}, {{{}, {}}, {{}, {}}, {{}, {}}}, \
{{{}, {}, {}}, {{}, {}, {}}}}}, 
     {RGBColor[1, 0, 0], LineBox[{{1, 1}, {1, 1.5}}], {}, 
      LineBox[{{3, 1}, {3, 1.5}}], {}, 
      LineBox[{{5, 1}, {5, 1.5}}], {}, {LineBox[{{7, 0}, {7, 0.5}}], 
       LineBox[{{7, 2}, {7, 2.5}}]}, {{}, {}}, {LineBox[{{9, 0}, {9, 0.5}}], 
       LineBox[{{9, 2}, {9, 2.5}}]}, {{}, {}, {}}, {
       LineBox[{{11, 0}, {11.2, 1}, {11, 2}}], 
       LineBox[{{11, 2}, {11.2, 1}, {11, 0}}]}, {{}, {}, {}}}}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.47655803816682*^9, 3.476558042536508*^9}, 
   3.4962807363851433`*^9, {3.496280920915104*^9, 3.496280923936471*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"q", "=", 
   RowBox[{"N", "@", 
    RowBox[{"\[Sqrt]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "-", 
         SuperscriptBox["#1", "2"], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["#1", "3"]}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["#1", "4"]}], "-", 
         RowBox[{"19", " ", 
          SuperscriptBox["#1", "5"]}], "-", 
         RowBox[{"38", " ", 
          SuperscriptBox["#1", "6"]}], "-", 
         RowBox[{"67", " ", 
          SuperscriptBox["#1", "7"]}], "-", 
         RowBox[{"98", " ", 
          SuperscriptBox["#1", "8"]}], "-", 
         RowBox[{"139", " ", 
          SuperscriptBox["#1", "9"]}], "-", 
         RowBox[{"178", " ", 
          SuperscriptBox["#1", "10"]}], "-", 
         RowBox[{"218", " ", 
          SuperscriptBox["#1", "11"]}], "-", 
         RowBox[{"238", " ", 
          SuperscriptBox["#1", "12"]}], "-", 
         RowBox[{"246", " ", 
          SuperscriptBox["#1", "13"]}], "-", 
         RowBox[{"238", " ", 
          SuperscriptBox["#1", "14"]}], "-", 
         RowBox[{"218", " ", 
          SuperscriptBox["#1", "15"]}], "-", 
         RowBox[{"178", " ", 
          SuperscriptBox["#1", "16"]}], "-", 
         RowBox[{"139", " ", 
          SuperscriptBox["#1", "17"]}], "-", 
         RowBox[{"98", " ", 
          SuperscriptBox["#1", "18"]}], "-", 
         RowBox[{"67", " ", 
          SuperscriptBox["#1", "19"]}], "-", 
         RowBox[{"38", " ", 
          SuperscriptBox["#1", "20"]}], "-", 
         RowBox[{"19", " ", 
          SuperscriptBox["#1", "21"]}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["#1", "22"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["#1", "23"]}], "-", 
         SuperscriptBox["#1", "24"], "+", 
         SuperscriptBox["#1", "26"]}], "&"}], ",", "2"}], "]"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.4765578622349443`*^9, 3.4765578676527033`*^9}, {
  3.4765579212398*^9, 3.476557921750634*^9}, {3.496280797368018*^9, 
  3.496280803195963*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"q", "+", 
  SuperscriptBox["q", 
   RowBox[{"-", "1"}]]}]], "Input"],

Cell[BoxData["2.229188015883822`"], "Output",
 CellChangeTimes->{
  3.476557955917675*^9, {3.496280799909289*^9, 3.496280804939073*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 SuperscriptBox[
  RowBox[{"(", 
   RowBox[{"q", "+", 
    SuperscriptBox["q", 
     RowBox[{"-", "1"}]]}], ")"}], "2"]], "Input",
 CellChangeTimes->{{3.4765579233417473`*^9, 3.47655793021389*^9}}],

Cell[BoxData["4.969279210160051`"], "Output",
 CellChangeTimes->{3.476557930602512*^9, 3.496280806365181*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"SetDebugMode", "[", "True", "]"}]], "Input",
 CellChangeTimes->{{3.476558103456231*^9, 3.476558105823696*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FindBigraphPairExtensionsUpToDepth", "[", "2.22920", "]"}], "[", 
  RowBox[{
   RowBox[{"FSM5", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
   ",", 
   RowBox[{"FSM5", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
   ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.47655805997974*^9, 3.4765581455362864`*^9}, {
   3.4962808304488153`*^9, 3.496280849733983*^9}, {3.496280927686182*^9, 
   3.496280929010878*^9}, 3.49628110180366*^9, {3.496281180000367*^9, 
   3.4962811847753553`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "}"}], ",", 
   RowBox[{"{", "}"}], ",", 
   RowBox[{"{", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.476558099318819*^9, 3.476558154947914*^9}, 
   3.476558211716485*^9, 3.4962809010573*^9, 3.496280938180517*^9, 
   3.496281102677249*^9, 3.496281182171316*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DisplayBigraph", "/@", 
  RowBox[{"Flatten", "[", "%", "]"}]}]], "Input",
 CellChangeTimes->{{3.496281104710677*^9, 3.4962811106945553`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   GraphicsBox[{{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
       PointBox[{4, 1}], PointBox[{5, 1}], 
       PointBox[{6, 1}], {PointBox[{7, 0}], PointBox[{7, 2}]}, {
        PointBox[{8, 0}], PointBox[{8, 2}]}, {PointBox[{9, 0}], 
        PointBox[{9, 2}]}, {PointBox[{10, -1}], PointBox[{10, 1}], 
        PointBox[{10, 3}]}, {PointBox[{11, 0}], PointBox[{11, 2}]}, {
        PointBox[{12, -1}], PointBox[{12, 1}], PointBox[{12, 3}]}, {
        PointBox[{13, 0}], PointBox[{13, 2}]}}, {LineBox[{{1, 1}, {2, 1}}], 
       LineBox[{{2, 1}, {3, 1}}], LineBox[{{3, 1}, {4, 1}}], 
       LineBox[{{4, 1}, {5, 1}}], 
       LineBox[{{5, 1}, {6, 1}}], {LineBox[{{6, 1}, {7, 0}}], 
        LineBox[{{6, 1}, {7, 2}}]}, {{LineBox[{{7, 0}, {8, 0}}], 
         LineBox[{{7, 0}, {8, 2}}]}, {{}, {}}}, {{
         LineBox[{{8, 0}, {9, 0}}], {}}, {{}, 
         LineBox[{{8, 2}, {9, 2}}]}}, {{{}, LineBox[{{9, 0}, {10, 1}}], {}}, {
         LineBox[{{9, 2}, {10, -1}}], {}, LineBox[{{9, 2}, {10, 3}}]}}, {{
         LineBox[{{10, -1}, {11, 0}}], {}}, {{}, 
         LineBox[{{10, 1}, {11, 2}}]}, {{}, {}}}, {{{}, 
         LineBox[{{11, 0}, {12, 1}}], {}}, {LineBox[{{11, 2}, {12, -1}}], {}, 
         LineBox[{{11, 2}, {12, 3}}]}}, {{
         LineBox[{{12, -1}, {13, 0}}], {}}, {{}, 
         LineBox[{{12, 1}, {13, 
          2}}]}, {{}, {}}}}, {{}, {}, {}, {}, {}, {{}, {}}, {{{}, {}}, {{}, \
{}}}, {{{}, {}}, {{}, {}}}, {{{}, {}, {}}, {{}, {}, {}}}, {{{}, {}}, {{}, \
{}}, {{}, {}}}, {{{}, {}, {}}, {{}, {}, {}}}, {{{}, {}}, {{}, {}}, {{}, \
{}}}}}, 
     {RGBColor[1, 0, 0], LineBox[{{1, 1}, {1, 1.5}}], {}, 
      LineBox[{{3, 1}, {3, 1.5}}], {}, 
      LineBox[{{5, 1}, {5, 1.5}}], {}, {LineBox[{{7, 0}, {7, 0.5}}], 
       LineBox[{{7, 2}, {7, 2.5}}]}, {{}, {}}, {LineBox[{{9, 0}, {9, 0.5}}], 
       LineBox[{{9, 2}, {9, 2.5}}]}, {{}, {}, {}}, {
       LineBox[{{11, 0}, {11.2, 1}, {11, 2}}], 
       LineBox[{{11, 2}, {11.2, 1}, {11, 0}}]}, {{}, {}, {}}, {
       LineBox[{{13, 0}, {13, 0.5}}], LineBox[{{13, 2}, {13, 2.5}}]}}}], ",", 
   
   GraphicsBox[{{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
       PointBox[{4, 1}], PointBox[{5, 1}], 
       PointBox[{6, 1}], {PointBox[{7, 0}], PointBox[{7, 2}]}, {
        PointBox[{8, 0}], PointBox[{8, 2}]}, {PointBox[{9, -2}], 
        PointBox[{9, 0}], PointBox[{9, 2}], PointBox[{9, 4}]}, {
        PointBox[{10, -1}], PointBox[{10, 1}], PointBox[{10, 3}]}, {
        PointBox[{11, -2}], PointBox[{11, 0}], PointBox[{11, 2}], 
        PointBox[{11, 4}]}, {PointBox[{12, -1}], PointBox[{12, 1}], 
        PointBox[{12, 3}]}, {PointBox[{13, -2}], PointBox[{13, 0}], 
        PointBox[{13, 2}], PointBox[{13, 4}]}}, {LineBox[{{1, 1}, {2, 1}}], 
       LineBox[{{2, 1}, {3, 1}}], LineBox[{{3, 1}, {4, 1}}], 
       LineBox[{{4, 1}, {5, 1}}], 
       LineBox[{{5, 1}, {6, 1}}], {LineBox[{{6, 1}, {7, 0}}], 
        LineBox[{{6, 1}, {7, 2}}]}, {{LineBox[{{7, 0}, {8, 0}}], {}}, {{}, 
         LineBox[{{7, 2}, {8, 2}}]}}, {{LineBox[{{8, 0}, {9, -2}}], 
         LineBox[{{8, 0}, {9, 0}}], {}, {}}, {{}, {}, 
         LineBox[{{8, 2}, {9, 2}}], 
         LineBox[{{8, 2}, {9, 4}}]}}, {{{}, {}, {}}, {
         LineBox[{{9, 0}, {10, -1}}], {}, {}}, {{}, 
         LineBox[{{9, 2}, {10, 1}}], {}}, {{}, {}, 
         LineBox[{{9, 4}, {10, 3}}]}}, {{LineBox[{{10, -1}, {11, -2}}], 
         LineBox[{{10, -1}, {11, 0}}], {}, {}}, {{}, {}, 
         LineBox[{{10, 1}, {11, 2}}], {}}, {{}, {}, {}, 
         LineBox[{{10, 3}, {11, 4}}]}}, {{
         LineBox[{{11, -2}, {12, -1}}], {}, {}}, {{}, {}, {}}, {{}, 
         LineBox[{{11, 2}, {12, 1}}], {}}, {{}, {}, 
         LineBox[{{11, 4}, {12, 3}}]}}, {{
         LineBox[{{12, -1}, {13, -2}}], {}, {}, {}}, {{}, 
         LineBox[{{12, 1}, {13, 0}}], 
         LineBox[{{12, 1}, {13, 2}}], {}}, {{}, {}, {}, 
         LineBox[{{12, 3}, {13, 
          4}}]}}}, {{}, {}, {}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{{}, \
{}, {}, {}}, {{}, {}, {}, {}}}, {{{}, {}, {}}, {{}, {}, {}}, {{}, {}, {}}, \
{{}, {}, {}}}, {{{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, {}, {}, {}}}, {{{}, \
{}, {}}, {{}, {}, {}}, {{}, {}, {}}, {{}, {}, {}}}, {{{}, {}, {}, {}}, {{}, \
{}, {}, {}}, {{}, {}, {}, {}}}}}, 
     {RGBColor[1, 0, 0], LineBox[{{1, 1}, {1, 1.5}}], {}, 
      LineBox[{{3, 1}, {3, 1.5}}], {}, 
      LineBox[{{5, 1}, {5, 1.5}}], {}, {LineBox[{{7, 0}, {7, 0.5}}], 
       LineBox[{{7, 2}, {7, 2.5}}]}, {{}, {}}, {LineBox[{{9, -2}, {9, -1.5}}],
        LineBox[{{9, 0}, {9.2, 1}, {9, 2}}], 
       LineBox[{{9, 2}, {9.2, 1}, {9, 0}}], 
       LineBox[{{9, 4}, {9, 4.5}}]}, {{}, {}, {}}, {
       LineBox[{{11, -2}, {11, -1.5}}], 
       LineBox[{{11, 0}, {11.2, 2}, {11, 4}}], LineBox[{{11, 2}, {11, 2.5}}], 
       LineBox[{{11, 4}, {11.2, 2}, {11, 0}}]}, {{}, {}, {}}, {
       LineBox[{{13, -2}, {13.2, 0}, {13, 2}}], 
       LineBox[{{13, 0}, {13.2, 2}, {13, 4}}], 
       LineBox[{{13, 2}, {13.2, 0}, {13, -2}}], 
       LineBox[{{13, 4}, {13.2, 2}, {13, 0}}]}}}]}], "}"}]], "Output",
 CellChangeTimes->{3.496281111240905*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"vines", "=", 
  RowBox[{"Cases", "[", 
   RowBox[{"%", ",", 
    RowBox[{"{", "__BigraphWithDuals", "}"}], ",", "\[Infinity]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.476558203357316*^9, 3.476558205299982*^9}}],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Output",
 CellChangeTimes->{{3.476558205638538*^9, 3.47655821248258*^9}, 
   3.4962809405275497`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"vines", "/.", 
   RowBox[{"g_BigraphWithDuals", "\[RuleDelayed]", 
    RowBox[{"GraphToString", "[", "g", "]"}]}]}], "/.", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"S1_String", ",", "S2_String"}], "}"}], "\[RuleDelayed]", 
   RowBox[{
   "\"\<\\\\left(\>\"", "<>", "\"\<\\\\bigraph{\>\"", "<>", "S1", "<>", 
    "\"\<}, \\\\bigraph{\>\"", "<>", "S2", "<>", 
    "\"\<} \\\\right)\>\""}]}]}]], "Input",
 CellChangeTimes->{{3.47655821954801*^9, 3.476558313273466*^9}}],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Output",
 CellChangeTimes->{3.476558229510808*^9, 3.47655831406971*^9, 
  3.49628094434516*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Map", "[", 
  RowBox[{"DisplayBigraph", ",", "vines", ",", 
   RowBox[{"{", "2", "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.476558157269689*^9, 3.47655817584529*^9}, {
  3.476558208174062*^9, 3.476558208417645*^9}}],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Output",
 CellChangeTimes->{{3.476558168356246*^9, 3.476558176506135*^9}, 
   3.476558213566308*^9, 3.496280945522567*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"KnownObstructions", "/@", 
  RowBox[{"Cases", "[", 
   RowBox[{"vines", ",", "_GradedBigraph", ",", "\[Infinity]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.476558627606595*^9, 3.4765586359797297`*^9}}],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Output",
 CellChangeTimes->{{3.476558637940857*^9, 3.4765586398829117`*^9}, 
   3.4962809476499968`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"L", "=", 
  SuperscriptBox["2.22920", "2"]}]], "Input",
 CellChangeTimes->{{3.496281023289645*^9, 3.496281030618807*^9}}],

Cell[BoxData["4.96933264`"], "Output",
 CellChangeTimes->{3.4962810315670223`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Weeds", "[", 
   RowBox[{"{", 
    RowBox[{"_", ",", "_"}], "}"}], "]"}], ":=", 
  RowBox[{"{", "}"}]}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"tikzTree", "[", "FSM5", "]"}]], "Input",
 CellChangeTimes->{{3.496281002677329*^9, 3.496281005742906*^9}}],

Cell[BoxData["\<\"\\\\begin{tikzpicture}\\n\\\\tikzset{grow=right,level \
distance=130pt}\\n\\\\tikzset{every tree \
node/.style={draw,fill=white,rectangle,rounded corners,inner \
sep=2pt}}\\n\\\\Tree\\n[.\\\\node{$\\\\!\\\\!\\\\begin{array}{c}\\\\bigraph{\
bwd1v1v1v1v1v1p1v1x0p0x1v1x0p1x0p0x1p0x1v0x1x0x0p0x0x1x0p0x0x0x1v1x0x0p1x0x0p0\
x1x0p0x0x1v1x0x0x0p0x0x1x0p0x0x0x1duals1v1v1v1x2v1x3x2x4v1x4x3x2}\\\\\\\\\\\\\
bigraph{bwd1v1v1v1v1v1p1v1x0p1x0v1x0p0x1v0x1p1x0p0x1v1x0x0p0x1x0v0x1p1x0p0x1du\
als1v1v1v1x2v1x2v2x1}\\\\end{array}\\\\!\\\\!$};\\n\\t[.\\\\node{$\\\\!\\\\!\\\
\\begin{array}{c}\\\\bigraph{\
bwd1v1v1v1v1v1p1v1x0p1x0v1x0p0x1v0x1p1x0p0x1v1x0x0p0x1x0v0x1p1x0p0x1v1x0x0p0x1\
x0duals1v1v1v1x2v1x2v2x1v1x2}\\\\\\\\\\\\bigraph{\
bwd1v1v1v1v1v1p1v1x0p0x1v1x0p1x0p0x1p0x1v0x1x0x0p0x0x1x0p0x0x0x1v1x0x0p1x0x0p0\
x1x0p0x0x1v1x0x0x0p0x0x1x0p0x0x0x1v1x0x0p0x1x0p0x1x0p0x0x1duals1v1v1v1x2v1x3x2\
x4v1x4x3x2v3x4x1x2}\\\\end{array}\\\\!\\\\!$};]]\\n\\\\end{tikzpicture}\\n\"\>\
"], "Output",
 CellChangeTimes->{{3.496281007712949*^9, 3.4962810337512608`*^9}, {
  3.496281227101733*^9, 3.496281231378868*^9}}]
}, Open  ]]
},
WindowSize->{1693, 811},
WindowMargins->{{12, Automatic}, {Automatic, 24}},
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (February 18, 2009)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 415, 11, 58, "Input"],
Cell[CellGroupData[{
Cell[1007, 37, 370, 9, 36, "Print"],
Cell[1380, 48, 333, 8, 20, "Print"]
}, Open  ]]
}, Open  ]],
Cell[1740, 60, 5052, 143, 88, "Input"],
Cell[CellGroupData[{
Cell[6817, 207, 186, 3, 27, "Input"],
Cell[7006, 212, 4379, 74, 126, "Output"]
}, Open  ]],
Cell[11400, 289, 2090, 57, 33, "Input"],
Cell[CellGroupData[{
Cell[13515, 350, 92, 3, 30, "Input"],
Cell[13610, 355, 136, 2, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13783, 362, 211, 6, 34, "Input"],
Cell[13997, 370, 109, 1, 27, "Output"]
}, Open  ]],
Cell[14121, 374, 134, 2, 27, "Input"],
Cell[CellGroupData[{
Cell[14280, 380, 546, 11, 27, "Input"],
Cell[14829, 393, 322, 8, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15188, 406, 165, 3, 27, "Input"],
Cell[15356, 411, 5081, 88, 116, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20474, 504, 241, 6, 27, "Input"],
Cell[20718, 512, 138, 3, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20893, 520, 501, 12, 27, "Input"],
Cell[21397, 534, 132, 3, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21566, 542, 244, 5, 27, "Input"],
Cell[21813, 549, 159, 3, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22009, 557, 231, 5, 27, "Input"],
Cell[22243, 564, 141, 3, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22421, 572, 145, 3, 30, "Input"],
Cell[22569, 577, 82, 1, 27, "Output"]
}, Open  ]],
Cell[22666, 581, 149, 5, 27, "Input"],
Cell[CellGroupData[{
Cell[22840, 590, 130, 2, 27, "Input"],
Cell[22973, 594, 1109, 16, 163, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> code/GeneratingFunctions.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     46124,       1383]
NotebookOptionsPosition[     44270,       1317]
NotebookOutlinePosition[     44608,       1332]
CellTagsIndexPosition[     44565,       1329]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["Catalan generating function", "Text",
 CellChangeTimes->{{3.4848395353133793`*^9, 3.4848395399768457`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"c", "[", "x_", "]"}], "=", 
  FractionBox[
   RowBox[{"1", "-", 
    SqrtBox[
     RowBox[{"1", "-", 
      RowBox[{"4", 
       SuperscriptBox["x", "2"]}]}]]}], 
   RowBox[{"2", 
    SuperscriptBox["x", "2"]}]]}]], "Input",
 CellChangeTimes->{{3.484837145967753*^9, 3.484837171694545*^9}, {
  3.484837438283436*^9, 3.484837441653524*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"1", "-", 
   SqrtBox[
    RowBox[{"1", "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["x", "2"]}]}]]}], 
  RowBox[{"2", " ", 
   SuperscriptBox["x", "2"]}]]], "Output",
 CellChangeTimes->{{3.4848371738967543`*^9, 3.484837181889687*^9}, 
   3.484837450787608*^9, 3.4848449127786293`*^9, 3.484851922044423*^9}]
}, Open  ]],

Cell["Chech this looks right:", "Text",
 CellChangeTimes->{{3.484839576204165*^9, 3.484839580289322*^9}, 
   3.484839632810666*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{"c", "[", "x", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", "20"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4848371866856117`*^9, 3.4848371923683233`*^9}, {
  3.484837224123122*^9, 3.4848372368901863`*^9}, {3.484837455880363*^9, 
  3.484837456357373*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1", "+", 
   SuperscriptBox["x", "2"], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["x", "4"]}], "+", 
   RowBox[{"5", " ", 
    SuperscriptBox["x", "6"]}], "+", 
   RowBox[{"14", " ", 
    SuperscriptBox["x", "8"]}], "+", 
   RowBox[{"42", " ", 
    SuperscriptBox["x", "10"]}], "+", 
   RowBox[{"132", " ", 
    SuperscriptBox["x", "12"]}], "+", 
   RowBox[{"429", " ", 
    SuperscriptBox["x", "14"]}], "+", 
   RowBox[{"1430", " ", 
    SuperscriptBox["x", "16"]}], "+", 
   RowBox[{"4862", " ", 
    SuperscriptBox["x", "18"]}], "+", 
   RowBox[{"16796", " ", 
    SuperscriptBox["x", "20"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "x", "]"}], "21"],
    SeriesData[$CellContext`x, 0, {}, 0, 21, 1],
    Editable->False]}],
  SeriesData[$CellContext`x, 0, {1, 0, 1, 0, 2, 0, 5, 0, 14, 0, 42, 0, 132, 0,
    429, 0, 1430, 0, 4862, 0, 16796}, 0, 21, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.4848372377109213`*^9, {3.484837452396264*^9, 3.4848374571426907`*^9}, 
   3.484844912908401*^9, 3.484851923665841*^9}]
}, Open  ]],

Cell["\<\
Generating function for dimensions of ATL irreps, found on the Online \
Encylopedia of Integer Sequences\
\>", "Text",
 CellChangeTimes->{{3.484839547787512*^9, 3.484839561649037*^9}, {
  3.484846505932412*^9, 3.4848465167440577`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"v", "[", "n_", "]"}], "[", "x_", "]"}], "=", 
  FractionBox[
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SqrtBox[
       RowBox[{"1", "-", 
        RowBox[{"4", 
         SuperscriptBox["x", "2"]}]}]]}], ")"}], 
    RowBox[{"2", "n"}]], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"2", "x"}], ")"}], 
     RowBox[{"2", "n"}]], 
    SqrtBox[
     RowBox[{"1", "-", 
      RowBox[{"4", 
       SuperscriptBox["x", "2"]}]}]]}]]}]], "Input",
 CellChangeTimes->{{3.484839375709626*^9, 3.484839399320445*^9}, {
  3.484840032601655*^9, 3.484840042632061*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["2", 
    RowBox[{
     RowBox[{"-", "2"}], " ", "n"}]], " ", 
   SuperscriptBox["x", 
    RowBox[{
     RowBox[{"-", "2"}], " ", "n"}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SqrtBox[
       RowBox[{"1", "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["x", "2"]}]}]]}], ")"}], 
    RowBox[{"2", " ", "n"}]]}], 
  SqrtBox[
   RowBox[{"1", "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["x", "2"]}]}]]]], "Output",
 CellChangeTimes->{3.484839400009211*^9, 3.4848400453523703`*^9, 
  3.484844913043193*^9}]
}, Open  ]],

Cell["Chech this looks right:", "Text",
 CellChangeTimes->{{3.484839626868246*^9, 3.484839630066824*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"v", "[", "a", "]"}], "[", "x", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", "24"}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"a", ",", "1", ",", "4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.484839433966282*^9, 3.484839470152733*^9}, {
  3.4848400526156893`*^9, 3.484840053086215*^9}, {3.484845468169059*^9, 
  3.484845469837484*^9}, {3.4848465253236313`*^9, 3.484846534347453*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    RowBox[{
     SuperscriptBox["x", "2"], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{"15", " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{"56", " ", 
      SuperscriptBox["x", "8"]}], "+", 
     RowBox[{"210", " ", 
      SuperscriptBox["x", "10"]}], "+", 
     RowBox[{"792", " ", 
      SuperscriptBox["x", "12"]}], "+", 
     RowBox[{"3003", " ", 
      SuperscriptBox["x", "14"]}], "+", 
     RowBox[{"11440", " ", 
      SuperscriptBox["x", "16"]}], "+", 
     RowBox[{"43758", " ", 
      SuperscriptBox["x", "18"]}], "+", 
     RowBox[{"167960", " ", 
      SuperscriptBox["x", "20"]}], "+", 
     RowBox[{"646646", " ", 
      SuperscriptBox["x", "22"]}], "+", 
     RowBox[{"2496144", " ", 
      SuperscriptBox["x", "24"]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "x", "]"}], "25"],
      SeriesData[$CellContext`x, 0, {}, 2, 25, 1],
      Editable->False]}],
    SeriesData[$CellContext`x, 0, {1, 0, 4, 0, 15, 0, 56, 0, 210, 0, 792, 0, 
     3003, 0, 11440, 0, 43758, 0, 167960, 0, 646646, 0, 2496144}, 2, 25, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     SuperscriptBox["x", "4"], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{"28", " ", 
      SuperscriptBox["x", "8"]}], "+", 
     RowBox[{"120", " ", 
      SuperscriptBox["x", "10"]}], "+", 
     RowBox[{"495", " ", 
      SuperscriptBox["x", "12"]}], "+", 
     RowBox[{"2002", " ", 
      SuperscriptBox["x", "14"]}], "+", 
     RowBox[{"8008", " ", 
      SuperscriptBox["x", "16"]}], "+", 
     RowBox[{"31824", " ", 
      SuperscriptBox["x", "18"]}], "+", 
     RowBox[{"125970", " ", 
      SuperscriptBox["x", "20"]}], "+", 
     RowBox[{"497420", " ", 
      SuperscriptBox["x", "22"]}], "+", 
     RowBox[{"1961256", " ", 
      SuperscriptBox["x", "24"]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "x", "]"}], "25"],
      SeriesData[$CellContext`x, 0, {}, 4, 25, 1],
      Editable->False]}],
    SeriesData[$CellContext`x, 0, {1, 0, 6, 0, 28, 0, 120, 0, 495, 0, 2002, 0,
      8008, 0, 31824, 0, 125970, 0, 497420, 0, 1961256}, 4, 25, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     SuperscriptBox["x", "6"], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["x", "8"]}], "+", 
     RowBox[{"45", " ", 
      SuperscriptBox["x", "10"]}], "+", 
     RowBox[{"220", " ", 
      SuperscriptBox["x", "12"]}], "+", 
     RowBox[{"1001", " ", 
      SuperscriptBox["x", "14"]}], "+", 
     RowBox[{"4368", " ", 
      SuperscriptBox["x", "16"]}], "+", 
     RowBox[{"18564", " ", 
      SuperscriptBox["x", "18"]}], "+", 
     RowBox[{"77520", " ", 
      SuperscriptBox["x", "20"]}], "+", 
     RowBox[{"319770", " ", 
      SuperscriptBox["x", "22"]}], "+", 
     RowBox[{"1307504", " ", 
      SuperscriptBox["x", "24"]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "x", "]"}], "25"],
      SeriesData[$CellContext`x, 0, {}, 6, 25, 1],
      Editable->False]}],
    SeriesData[$CellContext`x, 0, {1, 0, 8, 0, 45, 0, 220, 0, 1001, 0, 4368, 
     0, 18564, 0, 77520, 0, 319770, 0, 1307504}, 6, 25, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     SuperscriptBox["x", "8"], "+", 
     RowBox[{"10", " ", 
      SuperscriptBox["x", "10"]}], "+", 
     RowBox[{"66", " ", 
      SuperscriptBox["x", "12"]}], "+", 
     RowBox[{"364", " ", 
      SuperscriptBox["x", "14"]}], "+", 
     RowBox[{"1820", " ", 
      SuperscriptBox["x", "16"]}], "+", 
     RowBox[{"8568", " ", 
      SuperscriptBox["x", "18"]}], "+", 
     RowBox[{"38760", " ", 
      SuperscriptBox["x", "20"]}], "+", 
     RowBox[{"170544", " ", 
      SuperscriptBox["x", "22"]}], "+", 
     RowBox[{"735471", " ", 
      SuperscriptBox["x", "24"]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "x", "]"}], "25"],
      SeriesData[$CellContext`x, 0, {}, 8, 25, 1],
      Editable->False]}],
    SeriesData[$CellContext`x, 0, {1, 0, 10, 0, 66, 0, 364, 0, 1820, 0, 8568, 
     0, 38760, 0, 170544, 0, 735471}, 8, 25, 1],
    Editable->False]}], "}"}]], "Output",
 CellChangeTimes->{{3.484839465306325*^9, 3.484839470785757*^9}, {
   3.484840048135234*^9, 3.484840053602656*^9}, 3.484844913184067*^9, 
   3.484845471055237*^9, {3.4848465259059143`*^9, 3.484846534674436*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Binomial", "[", 
     RowBox[{
      RowBox[{"2", "b"}], ",", 
      RowBox[{"b", "-", "a"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "1", ",", "4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "0", ",", "12"}], "}"}]}], "]"}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.484837678195401*^9, 3.484837727188106*^9}, {
  3.48483910700745*^9, 3.48483910728843*^9}, {3.48483960275288*^9, 
  3.484839614141205*^9}, {3.484845473977319*^9, 3.484845474669791*^9}, {
  3.4848455360491123`*^9, 3.484845555241181*^9}, {3.484846537854357*^9, 
  3.4848465381954737`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "1", "4", "15", "56", "210", "792", "3003", "11440", "43758", 
      "167960", "646646", "2496144"},
     {"0", "0", "1", "6", "28", "120", "495", "2002", "8008", "31824", 
      "125970", "497420", "1961256"},
     {"0", "0", "0", "1", "8", "45", "220", "1001", "4368", "18564", "77520", 
      "319770", "1307504"},
     {"0", "0", "0", "0", "1", "10", "66", "364", "1820", "8568", "38760", 
      "170544", "735471"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.4848376978524303`*^9, 3.484837728116344*^9}, 
   3.4848391078243647`*^9, {3.484839603829081*^9, 3.484839614559857*^9}, 
   3.484844913372972*^9, 3.4848454751471567`*^9, {3.4848455370387363`*^9, 
   3.484845555634712*^9}, 3.484846538580346*^9}]
}, Open  ]],

Cell["Testing the recursion relation on v[n+2] and v[n]:", "Text",
 CellChangeTimes->{{3.484841899193335*^9, 3.4848419044069633`*^9}, {
  3.4848465532261667`*^9, 3.48484656457699*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", 
         RowBox[{"n", "+", "2"}], "]"}], "[", "x", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", "24"}], "}"}]}], "]"}], ",", 
     RowBox[{"Series", "[", " ", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox["x", "2"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"c", "[", "x", "]"}], "-", "1"}], ")"}]}], 
         RowBox[{"1", "-", 
          SuperscriptBox["x", "2"], "-", 
          RowBox[{
           SuperscriptBox["x", "2"], 
           RowBox[{"c", "[", "x", "]"}]}]}]], 
        RowBox[{
         RowBox[{"v", "[", "n", "]"}], "[", "x", "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", "24"}], "}"}]}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "1", ",", "5"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.48484191737237*^9, 3.484841953707272*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      RowBox[{
       SuperscriptBox["x", "6"], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["x", "8"]}], "+", 
       RowBox[{"45", " ", 
        SuperscriptBox["x", "10"]}], "+", 
       RowBox[{"220", " ", 
        SuperscriptBox["x", "12"]}], "+", 
       RowBox[{"1001", " ", 
        SuperscriptBox["x", "14"]}], "+", 
       RowBox[{"4368", " ", 
        SuperscriptBox["x", "16"]}], "+", 
       RowBox[{"18564", " ", 
        SuperscriptBox["x", "18"]}], "+", 
       RowBox[{"77520", " ", 
        SuperscriptBox["x", "20"]}], "+", 
       RowBox[{"319770", " ", 
        SuperscriptBox["x", "22"]}], "+", 
       RowBox[{"1307504", " ", 
        SuperscriptBox["x", "24"]}], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "x", "]"}], "25"],
        SeriesData[$CellContext`x, 0, {}, 6, 25, 1],
        Editable->False]}],
      SeriesData[$CellContext`x, 0, {1, 0, 8, 0, 45, 0, 220, 0, 1001, 0, 4368,
        0, 18564, 0, 77520, 0, 319770, 0, 1307504}, 6, 25, 1],
      Editable->False], ",", 
     InterpretationBox[
      RowBox[{
       SuperscriptBox["x", "6"], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["x", "8"]}], "+", 
       RowBox[{"45", " ", 
        SuperscriptBox["x", "10"]}], "+", 
       RowBox[{"220", " ", 
        SuperscriptBox["x", "12"]}], "+", 
       RowBox[{"1001", " ", 
        SuperscriptBox["x", "14"]}], "+", 
       RowBox[{"4368", " ", 
        SuperscriptBox["x", "16"]}], "+", 
       RowBox[{"18564", " ", 
        SuperscriptBox["x", "18"]}], "+", 
       RowBox[{"77520", " ", 
        SuperscriptBox["x", "20"]}], "+", 
       RowBox[{"319770", " ", 
        SuperscriptBox["x", "22"]}], "+", 
       RowBox[{"1307504", " ", 
        SuperscriptBox["x", "24"]}], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "x", "]"}], "25"],
        SeriesData[$CellContext`x, 0, {}, 6, 25, 1],
        Editable->False]}],
      SeriesData[$CellContext`x, 0, {1, 0, 8, 0, 45, 0, 220, 0, 1001, 0, 4368,
        0, 18564, 0, 77520, 0, 319770, 0, 1307504}, 6, 25, 1],
      Editable->False]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      RowBox[{
       SuperscriptBox["x", "8"], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["x", "10"]}], "+", 
       RowBox[{"66", " ", 
        SuperscriptBox["x", "12"]}], "+", 
       RowBox[{"364", " ", 
        SuperscriptBox["x", "14"]}], "+", 
       RowBox[{"1820", " ", 
        SuperscriptBox["x", "16"]}], "+", 
       RowBox[{"8568", " ", 
        SuperscriptBox["x", "18"]}], "+", 
       RowBox[{"38760", " ", 
        SuperscriptBox["x", "20"]}], "+", 
       RowBox[{"170544", " ", 
        SuperscriptBox["x", "22"]}], "+", 
       RowBox[{"735471", " ", 
        SuperscriptBox["x", "24"]}], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "x", "]"}], "25"],
        SeriesData[$CellContext`x, 0, {}, 8, 25, 1],
        Editable->False]}],
      SeriesData[$CellContext`x, 0, {1, 0, 10, 0, 66, 0, 364, 0, 1820, 0, 
       8568, 0, 38760, 0, 170544, 0, 735471}, 8, 25, 1],
      Editable->False], ",", 
     InterpretationBox[
      RowBox[{
       SuperscriptBox["x", "8"], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["x", "10"]}], "+", 
       RowBox[{"66", " ", 
        SuperscriptBox["x", "12"]}], "+", 
       RowBox[{"364", " ", 
        SuperscriptBox["x", "14"]}], "+", 
       RowBox[{"1820", " ", 
        SuperscriptBox["x", "16"]}], "+", 
       RowBox[{"8568", " ", 
        SuperscriptBox["x", "18"]}], "+", 
       RowBox[{"38760", " ", 
        SuperscriptBox["x", "20"]}], "+", 
       RowBox[{"170544", " ", 
        SuperscriptBox["x", "22"]}], "+", 
       RowBox[{"735471", " ", 
        SuperscriptBox["x", "24"]}], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "x", "]"}], "25"],
        SeriesData[$CellContext`x, 0, {}, 8, 25, 1],
        Editable->False]}],
      SeriesData[$CellContext`x, 0, {1, 0, 10, 0, 66, 0, 364, 0, 1820, 0, 
       8568, 0, 38760, 0, 170544, 0, 735471}, 8, 25, 1],
      Editable->False]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      RowBox[{
       SuperscriptBox["x", "10"], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["x", "12"]}], "+", 
       RowBox[{"91", " ", 
        SuperscriptBox["x", "14"]}], "+", 
       RowBox[{"560", " ", 
        SuperscriptBox["x", "16"]}], "+", 
       RowBox[{"3060", " ", 
        SuperscriptBox["x", "18"]}], "+", 
       RowBox[{"15504", " ", 
        SuperscriptBox["x", "20"]}], "+", 
       RowBox[{"74613", " ", 
        SuperscriptBox["x", "22"]}], "+", 
       RowBox[{"346104", " ", 
        SuperscriptBox["x", "24"]}], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "x", "]"}], "25"],
        SeriesData[$CellContext`x, 0, {}, 10, 25, 1],
        Editable->False]}],
      SeriesData[$CellContext`x, 0, {1, 0, 12, 0, 91, 0, 560, 0, 3060, 0, 
       15504, 0, 74613, 0, 346104}, 10, 25, 1],
      Editable->False], ",", 
     InterpretationBox[
      RowBox[{
       SuperscriptBox["x", "10"], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["x", "12"]}], "+", 
       RowBox[{"91", " ", 
        SuperscriptBox["x", "14"]}], "+", 
       RowBox[{"560", " ", 
        SuperscriptBox["x", "16"]}], "+", 
       RowBox[{"3060", " ", 
        SuperscriptBox["x", "18"]}], "+", 
       RowBox[{"15504", " ", 
        SuperscriptBox["x", "20"]}], "+", 
       RowBox[{"74613", " ", 
        SuperscriptBox["x", "22"]}], "+", 
       RowBox[{"346104", " ", 
        SuperscriptBox["x", "24"]}], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "x", "]"}], "25"],
        SeriesData[$CellContext`x, 0, {}, 10, 25, 1],
        Editable->False]}],
      SeriesData[$CellContext`x, 0, {1, 0, 12, 0, 91, 0, 560, 0, 3060, 0, 
       15504, 0, 74613, 0, 346104}, 10, 25, 1],
      Editable->False]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      RowBox[{
       SuperscriptBox["x", "12"], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["x", "14"]}], "+", 
       RowBox[{"120", " ", 
        SuperscriptBox["x", "16"]}], "+", 
       RowBox[{"816", " ", 
        SuperscriptBox["x", "18"]}], "+", 
       RowBox[{"4845", " ", 
        SuperscriptBox["x", "20"]}], "+", 
       RowBox[{"26334", " ", 
        SuperscriptBox["x", "22"]}], "+", 
       RowBox[{"134596", " ", 
        SuperscriptBox["x", "24"]}], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "x", "]"}], "25"],
        SeriesData[$CellContext`x, 0, {}, 12, 25, 1],
        Editable->False]}],
      SeriesData[$CellContext`x, 0, {1, 0, 14, 0, 120, 0, 816, 0, 4845, 0, 
       26334, 0, 134596}, 12, 25, 1],
      Editable->False], ",", 
     InterpretationBox[
      RowBox[{
       SuperscriptBox["x", "12"], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["x", "14"]}], "+", 
       RowBox[{"120", " ", 
        SuperscriptBox["x", "16"]}], "+", 
       RowBox[{"816", " ", 
        SuperscriptBox["x", "18"]}], "+", 
       RowBox[{"4845", " ", 
        SuperscriptBox["x", "20"]}], "+", 
       RowBox[{"26334", " ", 
        SuperscriptBox["x", "22"]}], "+", 
       RowBox[{"134596", " ", 
        SuperscriptBox["x", "24"]}], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "x", "]"}], "25"],
        SeriesData[$CellContext`x, 0, {}, 12, 25, 1],
        Editable->False]}],
      SeriesData[$CellContext`x, 0, {1, 0, 14, 0, 120, 0, 816, 0, 4845, 0, 
       26334, 0, 134596}, 12, 25, 1],
      Editable->False]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      RowBox[{
       SuperscriptBox["x", "14"], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["x", "16"]}], "+", 
       RowBox[{"153", " ", 
        SuperscriptBox["x", "18"]}], "+", 
       RowBox[{"1140", " ", 
        SuperscriptBox["x", "20"]}], "+", 
       RowBox[{"7315", " ", 
        SuperscriptBox["x", "22"]}], "+", 
       RowBox[{"42504", " ", 
        SuperscriptBox["x", "24"]}], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "x", "]"}], "25"],
        SeriesData[$CellContext`x, 0, {}, 14, 25, 1],
        Editable->False]}],
      SeriesData[$CellContext`x, 0, {1, 0, 16, 0, 153, 0, 1140, 0, 7315, 0, 
       42504}, 14, 25, 1],
      Editable->False], ",", 
     InterpretationBox[
      RowBox[{
       SuperscriptBox["x", "14"], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["x", "16"]}], "+", 
       RowBox[{"153", " ", 
        SuperscriptBox["x", "18"]}], "+", 
       RowBox[{"1140", " ", 
        SuperscriptBox["x", "20"]}], "+", 
       RowBox[{"7315", " ", 
        SuperscriptBox["x", "22"]}], "+", 
       RowBox[{"42504", " ", 
        SuperscriptBox["x", "24"]}], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", "x", "]"}], "25"],
        SeriesData[$CellContext`x, 0, {}, 14, 25, 1],
        Editable->False]}],
      SeriesData[$CellContext`x, 0, {1, 0, 16, 0, 153, 0, 1140, 0, 7315, 0, 
       42504}, 14, 25, 1],
      Editable->False]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.4848419437697697`*^9, 3.484841954200808*^9}, 
   3.484844920995833*^9}]
}, Open  ]],

Cell["\<\
Now, let's see if the graph generating function g(x) = ( 1-x( f(x) ) ) / ( 1 \
- x( f(x)+1 ) ) works for f=c[x]+v[k1][x] + ... + v[kn][x]\
\>", "Text",
 CellChangeTimes->{{3.484846648959791*^9, 3.484846731047526*^9}}],

Cell["Simple example:  k1=4", "Text",
 CellChangeTimes->{{3.484840093614286*^9, 3.4848401265670633`*^9}, {
  3.484840299948658*^9, 3.484840315050226*^9}, {3.4848467371118793`*^9, 
  3.484846745975707*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"LHS2", "[", "x", "]"}], "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"c", "[", "x", "]"}], "+", 
    RowBox[{
     RowBox[{"v", "[", 
      RowBox[{"4", "+", "2"}], "]"}], "[", "x", "]"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RHS2", "[", "x", "]"}], "=", 
  RowBox[{"Simplify", "[", 
   FractionBox[
    RowBox[{"1", "-", 
     RowBox[{
      SuperscriptBox["x", "2"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"c", "[", "x", "]"}], "+", 
        RowBox[{
         RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], ")"}]}]}], 
    RowBox[{"1", "-", 
     RowBox[{
      SuperscriptBox["x", "2"], 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"c", "[", "x", "]"}], "+", 
        RowBox[{
         RowBox[{"v", "[", "4", "]"}], "[", "x", "]"}]}], ")"}]}]}]], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.484840013059677*^9, 3.484840019549705*^9}, {
  3.484840081569113*^9, 3.4848400884947557`*^9}, {3.484840130351396*^9, 
  3.48484014219661*^9}, {3.484840173463757*^9, 3.484840243685972*^9}, {
  3.484840326730974*^9, 3.484840329208147*^9}, {3.4848405212928143`*^9, 
  3.4848405462121153`*^9}, {3.484845230312825*^9, 3.484845306865905*^9}, {
  3.4848465762626467`*^9, 3.484846580766509*^9}, {3.484846615276688*^9, 
  3.484846633898534*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SqrtBox[
      RowBox[{"1", "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["x", "2"]}]}]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["x", "2"]}]]}], "+", 
  FractionBox[
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SqrtBox[
       RowBox[{"1", "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["x", "2"]}]}]]}], ")"}], "12"], 
   RowBox[{"4096", " ", 
    SuperscriptBox["x", "12"], " ", 
    SqrtBox[
     RowBox[{"1", "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["x", "2"]}]}]]}]]}]], "Output",
 CellChangeTimes->{{3.4848402086914377`*^9, 3.484840221325965*^9}, 
   3.484840336652938*^9, 3.4848405469437113`*^9, 3.4848449270509768`*^9, {
   3.484845248617091*^9, 3.4848452726773987`*^9}, 3.48484530764776*^9, {
   3.484846581354432*^9, 3.484846619117263*^9}, 3.484846748301158*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{"1", "-", 
   RowBox[{
    SuperscriptBox["x", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SqrtBox[
          RowBox[{"1", "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["x", "2"]}]}]]}], 
        RowBox[{"2", " ", 
         SuperscriptBox["x", "2"]}]]}], "+", 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SqrtBox[
           RowBox[{"1", "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["x", "2"]}]}]]}], ")"}], "8"], 
       RowBox[{"256", " ", 
        SuperscriptBox["x", "8"], " ", 
        SqrtBox[
         RowBox[{"1", "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["x", "2"]}]}]]}]]}], ")"}]}]}], 
  RowBox[{"1", "-", 
   RowBox[{
    SuperscriptBox["x", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox[
         RowBox[{"1", "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["x", "2"]}]}]]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["x", "2"]}]], "+", 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SqrtBox[
           RowBox[{"1", "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["x", "2"]}]}]]}], ")"}], "8"], 
       RowBox[{"256", " ", 
        SuperscriptBox["x", "8"], " ", 
        SqrtBox[
         RowBox[{"1", "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["x", "2"]}]}]]}]]}], ")"}]}]}]]], "Output",
 CellChangeTimes->{{3.4848402086914377`*^9, 3.484840221325965*^9}, 
   3.484840336652938*^9, 3.4848405469437113`*^9, 3.4848449270509768`*^9, {
   3.484845248617091*^9, 3.4848452726773987`*^9}, 3.48484530764776*^9, {
   3.484846581354432*^9, 3.484846619117263*^9}, 3.484846748305065*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"LHS2", "[", "x", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", "50"}], "}"}]}], "]"}], ",", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"RHS2", "[", "x", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", "50"}], "}"}]}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.484840246203628*^9, 3.4848402760186787`*^9}, {
  3.484840332150189*^9, 3.484840333717449*^9}, {3.484840553531272*^9, 
  3.484840554000168*^9}, {3.484844889391716*^9, 3.48484489339668*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    RowBox[{"1", "+", 
     SuperscriptBox["x", "2"], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{"5", " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{"14", " ", 
      SuperscriptBox["x", "8"]}], "+", 
     RowBox[{"42", " ", 
      SuperscriptBox["x", "10"]}], "+", 
     RowBox[{"133", " ", 
      SuperscriptBox["x", "12"]}], "+", 
     RowBox[{"443", " ", 
      SuperscriptBox["x", "14"]}], "+", 
     RowBox[{"1550", " ", 
      SuperscriptBox["x", "16"]}], "+", 
     RowBox[{"5678", " ", 
      SuperscriptBox["x", "18"]}], "+", 
     RowBox[{"21641", " ", 
      SuperscriptBox["x", "20"]}], "+", 
     RowBox[{"85120", " ", 
      SuperscriptBox["x", "22"]}], "+", 
     RowBox[{"342608", " ", 
      SuperscriptBox["x", "24"]}], "+", 
     RowBox[{"1400700", " ", 
      SuperscriptBox["x", "26"]}], "+", 
     RowBox[{"5782545", " ", 
      SuperscriptBox["x", "28"]}], "+", 
     RowBox[{"24001995", " ", 
      SuperscriptBox["x", "30"]}], "+", 
     RowBox[{"99869910", " ", 
      SuperscriptBox["x", "32"]}], "+", 
     RowBox[{"415742550", " ", 
      SuperscriptBox["x", "34"]}], "+", 
     RowBox[{"1729316400", " ", 
      SuperscriptBox["x", "36"]}], "+", 
     RowBox[{"7182213486", " ", 
      SuperscriptBox["x", "38"]}], "+", 
     RowBox[{"29771050260", " ", 
      SuperscriptBox["x", "40"]}], "+", 
     RowBox[{"123138694636", " ", 
      SuperscriptBox["x", "42"]}], "+", 
     RowBox[{"508197369554", " ", 
      SuperscriptBox["x", "44"]}], "+", 
     RowBox[{"2092754640510", " ", 
      SuperscriptBox["x", "46"]}], "+", 
     RowBox[{"8599741148428", " ", 
      SuperscriptBox["x", "48"]}], "+", 
     RowBox[{"35267889784652", " ", 
      SuperscriptBox["x", "50"]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "x", "]"}], "51"],
      SeriesData[$CellContext`x, 0, {}, 0, 51, 1],
      Editable->False]}],
    SeriesData[$CellContext`x, 0, {
     1, 0, 1, 0, 2, 0, 5, 0, 14, 0, 42, 0, 133, 0, 443, 0, 1550, 0, 5678, 0, 
      21641, 0, 85120, 0, 342608, 0, 1400700, 0, 5782545, 0, 24001995, 0, 
      99869910, 0, 415742550, 0, 1729316400, 0, 7182213486, 0, 29771050260, 0,
       123138694636, 0, 508197369554, 0, 2092754640510, 0, 8599741148428, 0, 
      35267889784652}, 0, 51, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{"1", "+", 
     SuperscriptBox["x", "2"], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{"5", " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{"14", " ", 
      SuperscriptBox["x", "8"]}], "+", 
     RowBox[{"42", " ", 
      SuperscriptBox["x", "10"]}], "+", 
     RowBox[{"133", " ", 
      SuperscriptBox["x", "12"]}], "+", 
     RowBox[{"443", " ", 
      SuperscriptBox["x", "14"]}], "+", 
     RowBox[{"1550", " ", 
      SuperscriptBox["x", "16"]}], "+", 
     RowBox[{"5678", " ", 
      SuperscriptBox["x", "18"]}], "+", 
     RowBox[{"21641", " ", 
      SuperscriptBox["x", "20"]}], "+", 
     RowBox[{"85121", " ", 
      SuperscriptBox["x", "22"]}], "+", 
     RowBox[{"342634", " ", 
      SuperscriptBox["x", "24"]}], "+", 
     RowBox[{"1401079", " ", 
      SuperscriptBox["x", "26"]}], "+", 
     RowBox[{"5786635", " ", 
      SuperscriptBox["x", "28"]}], "+", 
     RowBox[{"24038452", " ", 
      SuperscriptBox["x", "30"]}], "+", 
     RowBox[{"100154185", " ", 
      SuperscriptBox["x", "32"]}], "+", 
     RowBox[{"417749916", " ", 
      SuperscriptBox["x", "34"]}], "+", 
     RowBox[{"1742447854", " ", 
      SuperscriptBox["x", "36"]}], "+", 
     RowBox[{"7263060286", " ", 
      SuperscriptBox["x", "38"]}], "+", 
     RowBox[{"30244920234", " ", 
      SuperscriptBox["x", "40"]}], "+", 
     RowBox[{"125805781044", " ", 
      SuperscriptBox["x", "42"]}], "+", 
     RowBox[{"522707443850", " ", 
      SuperscriptBox["x", "44"]}], "+", 
     RowBox[{"2169457889338", " ", 
      SuperscriptBox["x", "46"]}], "+", 
     RowBox[{"8995356959978", " ", 
      SuperscriptBox["x", "48"]}], "+", 
     RowBox[{"37265510825376", " ", 
      SuperscriptBox["x", "50"]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "x", "]"}], "51"],
      SeriesData[$CellContext`x, 0, {}, 0, 51, 1],
      Editable->False]}],
    SeriesData[$CellContext`x, 0, {
     1, 0, 1, 0, 2, 0, 5, 0, 14, 0, 42, 0, 133, 0, 443, 0, 1550, 0, 5678, 0, 
      21641, 0, 85121, 0, 342634, 0, 1401079, 0, 5786635, 0, 24038452, 0, 
      100154185, 0, 417749916, 0, 1742447854, 0, 7263060286, 0, 30244920234, 
      0, 125805781044, 0, 522707443850, 0, 2169457889338, 0, 8995356959978, 0,
       37265510825376}, 0, 51, 1],
    Editable->False]}], "}"}]], "Output",
 CellChangeTimes->{
  3.48484027661692*^9, 3.484840337707201*^9, {3.484840549785762*^9, 
   3.484840554704494*^9}, {3.4848449118696404`*^9, 3.484844930896697*^9}, {
   3.4848452526240997`*^9, 3.484845274439293*^9}, 3.484845308871914*^9, {
   3.4848465833694897`*^9, 3.484846620193819*^9}, 3.4848467493101254`*^9}]
}, Open  ]],

Cell["Notice above the different coefficients at x^22.  boo.", "Text",
 CellChangeTimes->{{3.484846751778088*^9, 3.484846771232362*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"LHS2", "[", "x", "]"}], "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"c", "[", "x", "]"}], "+", 
    RowBox[{
     RowBox[{"v", "[", 
      RowBox[{"5", "+", "2"}], "]"}], "[", "x", "]"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RHS2", "[", "x", "]"}], "=", 
  RowBox[{"Simplify", "[", 
   FractionBox[
    RowBox[{"1", "-", 
     RowBox[{
      SuperscriptBox["x", "2"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"c", "[", "x", "]"}], "+", 
        RowBox[{
         RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}], ")"}]}]}], 
    RowBox[{"1", "-", 
     RowBox[{
      SuperscriptBox["x", "2"], 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"c", "[", "x", "]"}], "+", 
        RowBox[{
         RowBox[{"v", "[", "5", "]"}], "[", "x", "]"}]}], ")"}]}]}]], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.484840013059677*^9, 3.484840019549705*^9}, {
  3.484840081569113*^9, 3.4848400884947557`*^9}, {3.484840130351396*^9, 
  3.48484014219661*^9}, {3.484840173463757*^9, 3.484840243685972*^9}, {
  3.484840326730974*^9, 3.484840329208147*^9}, {3.4848405212928143`*^9, 
  3.4848405462121153`*^9}, {3.4848467986088676`*^9, 3.484846807836706*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SqrtBox[
      RowBox[{"1", "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["x", "2"]}]}]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["x", "2"]}]]}], "+", 
  FractionBox[
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SqrtBox[
       RowBox[{"1", "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["x", "2"]}]}]]}], ")"}], "14"], 
   RowBox[{"16384", " ", 
    SuperscriptBox["x", "14"], " ", 
    SqrtBox[
     RowBox[{"1", "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["x", "2"]}]}]]}]]}]], "Output",
 CellChangeTimes->{{3.4848402086914377`*^9, 3.484840221325965*^9}, 
   3.484840336652938*^9, 3.4848405469437113`*^9, 3.4848449270509768`*^9, 
   3.484846774374612*^9, 3.484846808637073*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{"1", "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SqrtBox[
        RowBox[{"1", "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["x", "2"]}]}]]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"512", " ", 
        SuperscriptBox["x", "8"]}], "-", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SqrtBox[
            RowBox[{"1", "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["x", "2"]}]}]]}], ")"}], "9"], 
        SqrtBox[
         RowBox[{"1", "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["x", "2"]}]}]]]}], ")"}]}], 
    RowBox[{"1024", " ", 
     SuperscriptBox["x", "8"]}]]}], 
  RowBox[{"1", "-", 
   RowBox[{
    SuperscriptBox["x", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox[
         RowBox[{"1", "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["x", "2"]}]}]]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["x", "2"]}]], "+", 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SqrtBox[
           RowBox[{"1", "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["x", "2"]}]}]]}], ")"}], "10"], 
       RowBox[{"1024", " ", 
        SuperscriptBox["x", "10"], " ", 
        SqrtBox[
         RowBox[{"1", "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["x", "2"]}]}]]}]]}], ")"}]}]}]]], "Output",
 CellChangeTimes->{{3.4848402086914377`*^9, 3.484840221325965*^9}, 
   3.484840336652938*^9, 3.4848405469437113`*^9, 3.4848449270509768`*^9, 
   3.484846774374612*^9, 3.484846808850698*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"LHS2", "[", "x", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", "50"}], "}"}]}], "]"}], ",", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"RHS2", "[", "x", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", "50"}], "}"}]}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.484840246203628*^9, 3.4848402760186787`*^9}, {
  3.484840332150189*^9, 3.484840333717449*^9}, {3.484840553531272*^9, 
  3.484840554000168*^9}, {3.484844889391716*^9, 3.48484489339668*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    RowBox[{"1", "+", 
     SuperscriptBox["x", "2"], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{"5", " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{"14", " ", 
      SuperscriptBox["x", "8"]}], "+", 
     RowBox[{"42", " ", 
      SuperscriptBox["x", "10"]}], "+", 
     RowBox[{"132", " ", 
      SuperscriptBox["x", "12"]}], "+", 
     RowBox[{"430", " ", 
      SuperscriptBox["x", "14"]}], "+", 
     RowBox[{"1446", " ", 
      SuperscriptBox["x", "16"]}], "+", 
     RowBox[{"5015", " ", 
      SuperscriptBox["x", "18"]}], "+", 
     RowBox[{"17936", " ", 
      SuperscriptBox["x", "20"]}], "+", 
     RowBox[{"66101", " ", 
      SuperscriptBox["x", "22"]}], "+", 
     RowBox[{"250516", " ", 
      SuperscriptBox["x", "24"]}], "+", 
     RowBox[{"973130", " ", 
      SuperscriptBox["x", "26"]}], "+", 
     RowBox[{"3858480", " ", 
      SuperscriptBox["x", "28"]}], "+", 
     RowBox[{"15547770", " ", 
      SuperscriptBox["x", "30"]}], "+", 
     RowBox[{"63406470", " ", 
      SuperscriptBox["x", "32"]}], "+", 
     RowBox[{"260772930", " ", 
      SuperscriptBox["x", "34"]}], "+", 
     RowBox[{"1078443996", " ", 
      SuperscriptBox["x", "36"]}], "+", 
     RowBox[{"4474738338", " ", 
      SuperscriptBox["x", "38"]}], "+", 
     RowBox[{"18597343300", " ", 
      SuperscriptBox["x", "40"]}], "+", 
     RowBox[{"77326496100", " ", 
      SuperscriptBox["x", "42"]}], "+", 
     RowBox[{"321394180696", " ", 
      SuperscriptBox["x", "44"]}], "+", 
     RowBox[{"1334553462204", " ", 
      SuperscriptBox["x", "46"]}], "+", 
     RowBox[{"5534325631836", " ", 
      SuperscriptBox["x", "48"]}], "+", 
     RowBox[{"22915475285227", " ", 
      SuperscriptBox["x", "50"]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "x", "]"}], "51"],
      SeriesData[$CellContext`x, 0, {}, 0, 51, 1],
      Editable->False]}],
    SeriesData[$CellContext`x, 0, {
     1, 0, 1, 0, 2, 0, 5, 0, 14, 0, 42, 0, 132, 0, 430, 0, 1446, 0, 5015, 0, 
      17936, 0, 66101, 0, 250516, 0, 973130, 0, 3858480, 0, 15547770, 0, 
      63406470, 0, 260772930, 0, 1078443996, 0, 4474738338, 0, 18597343300, 0,
       77326496100, 0, 321394180696, 0, 1334553462204, 0, 5534325631836, 0, 
      22915475285227}, 0, 51, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{"1", "+", 
     SuperscriptBox["x", "2"], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["x", "4"]}], "+", 
     RowBox[{"5", " ", 
      SuperscriptBox["x", "6"]}], "+", 
     RowBox[{"14", " ", 
      SuperscriptBox["x", "8"]}], "+", 
     RowBox[{"42", " ", 
      SuperscriptBox["x", "10"]}], "+", 
     RowBox[{"132", " ", 
      SuperscriptBox["x", "12"]}], "+", 
     RowBox[{"430", " ", 
      SuperscriptBox["x", "14"]}], "+", 
     RowBox[{"1446", " ", 
      SuperscriptBox["x", "16"]}], "+", 
     RowBox[{"5015", " ", 
      SuperscriptBox["x", "18"]}], "+", 
     RowBox[{"17936", " ", 
      SuperscriptBox["x", "20"]}], "+", 
     RowBox[{"66101", " ", 
      SuperscriptBox["x", "22"]}], "+", 
     RowBox[{"250516", " ", 
      SuperscriptBox["x", "24"]}], "+", 
     RowBox[{"973131", " ", 
      SuperscriptBox["x", "26"]}], "+", 
     RowBox[{"3858510", " ", 
      SuperscriptBox["x", "28"]}], "+", 
     RowBox[{"15548267", " ", 
      SuperscriptBox["x", "30"]}], "+", 
     RowBox[{"63412488", " ", 
      SuperscriptBox["x", "32"]}], "+", 
     RowBox[{"260832466", " ", 
      SuperscriptBox["x", "34"]}], "+", 
     RowBox[{"1078954412", " ", 
      SuperscriptBox["x", "36"]}], "+", 
     RowBox[{"4478668890", " ", 
      SuperscriptBox["x", "38"]}], "+", 
     RowBox[{"18625183862", " ", 
      SuperscriptBox["x", "40"]}], "+", 
     RowBox[{"77510925514", " ", 
      SuperscriptBox["x", "42"]}], "+", 
     RowBox[{"322550825078", " ", 
      SuperscriptBox["x", "44"]}], "+", 
     RowBox[{"1341484227068", " ", 
      SuperscriptBox["x", "46"]}], "+", 
     RowBox[{"5574289470462", " ", 
      SuperscriptBox["x", "48"]}], "+", 
     RowBox[{"23138474349004", " ", 
      SuperscriptBox["x", "50"]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "x", "]"}], "51"],
      SeriesData[$CellContext`x, 0, {}, 0, 51, 1],
      Editable->False]}],
    SeriesData[$CellContext`x, 0, {
     1, 0, 1, 0, 2, 0, 5, 0, 14, 0, 42, 0, 132, 0, 430, 0, 1446, 0, 5015, 0, 
      17936, 0, 66101, 0, 250516, 0, 973131, 0, 3858510, 0, 15548267, 0, 
      63412488, 0, 260832466, 0, 1078954412, 0, 4478668890, 0, 18625183862, 0,
       77510925514, 0, 322550825078, 0, 1341484227068, 0, 5574289470462, 0, 
      23138474349004}, 0, 51, 1],
    Editable->False]}], "}"}]], "Output",
 CellChangeTimes->{
  3.48484027661692*^9, 3.484840337707201*^9, {3.484840549785762*^9, 
   3.484840554704494*^9}, {3.4848449118696404`*^9, 3.484844930896697*^9}, 
   3.484846775497719*^9, 3.484846809991166*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    FractionBox[
     RowBox[{
      SuperscriptBox["x", "2"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"c", "[", "x", "]"}], "-", "1"}], ")"}]}], 
     RowBox[{"1", "-", 
      SuperscriptBox["x", "2"], "-", 
      RowBox[{
       SuperscriptBox["x", "2"], 
       RowBox[{"c", "[", "x", "]"}]}]}]], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", "20"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4848519331728783`*^9, 3.484852007065278*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SuperscriptBox["x", "4"], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox["x", "6"]}], "+", 
   RowBox[{"14", " ", 
    SuperscriptBox["x", "8"]}], "+", 
   RowBox[{"48", " ", 
    SuperscriptBox["x", "10"]}], "+", 
   RowBox[{"165", " ", 
    SuperscriptBox["x", "12"]}], "+", 
   RowBox[{"572", " ", 
    SuperscriptBox["x", "14"]}], "+", 
   RowBox[{"2002", " ", 
    SuperscriptBox["x", "16"]}], "+", 
   RowBox[{"7072", " ", 
    SuperscriptBox["x", "18"]}], "+", 
   RowBox[{"25194", " ", 
    SuperscriptBox["x", "20"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "x", "]"}], "21"],
    SeriesData[$CellContext`x, 0, {}, 4, 21, 1],
    Editable->False]}],
  SeriesData[$CellContext`x, 0, {1, 0, 4, 0, 14, 0, 48, 0, 165, 0, 572, 0, 
   2002, 0, 7072, 0, 25194}, 4, 21, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.484851991844454*^9, 3.4848520075388527`*^9}}]
}, Open  ]]
},
WindowSize->{953, 720},
WindowMargins->{{4, Automatic}, {Automatic, 4}},
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (November 10, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 113, 1, 26, "Text"],
Cell[CellGroupData[{
Cell[683, 25, 374, 12, 57, "Input"],
Cell[1060, 39, 351, 10, 57, "Output"]
}, Open  ]],
Cell[1426, 52, 131, 2, 26, "Text"],
Cell[CellGroupData[{
Cell[1582, 58, 341, 8, 27, "Input"],
Cell[1926, 68, 1110, 32, 30, "Output"]
}, Open  ]],
Cell[3051, 103, 245, 5, 26, "Text"],
Cell[CellGroupData[{
Cell[3321, 112, 644, 23, 76, "Input"],
Cell[3968, 137, 607, 22, 75, "Output"]
}, Open  ]],
Cell[4590, 162, 105, 1, 26, "Text"],
Cell[CellGroupData[{
Cell[4720, 167, 540, 13, 27, "Input"],
Cell[5263, 182, 4481, 125, 89, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9781, 312, 672, 17, 27, "Input"],
Cell[10456, 331, 1249, 27, 77, "Output"]
}, Open  ]],
Cell[11720, 361, 184, 2, 26, "Text"],
Cell[CellGroupData[{
Cell[11929, 367, 1063, 32, 52, "Input"],
Cell[12995, 401, 9466, 264, 193, "Output"]
}, Open  ]],
Cell[22476, 668, 227, 4, 26, "Text"],
Cell[22706, 674, 205, 3, 26, "Text"],
Cell[CellGroupData[{
Cell[22936, 681, 1338, 37, 70, "Input"],
Cell[24277, 720, 959, 30, 75, "Output"],
Cell[25239, 752, 2000, 64, 119, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27276, 821, 597, 15, 27, "Input"],
Cell[27876, 838, 5089, 133, 125, "Output"]
}, Open  ]],
Cell[32980, 974, 136, 1, 26, "Text"],
Cell[CellGroupData[{
Cell[33141, 979, 1240, 35, 70, "Input"],
Cell[34384, 1016, 863, 29, 75, "Output"],
Cell[35250, 1047, 1842, 61, 134, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37129, 1113, 597, 15, 27, "Input"],
Cell[37729, 1130, 4977, 132, 125, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[42743, 1267, 555, 17, 52, "Input"],
Cell[43301, 1286, 953, 28, 30, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> code/fsm.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    143825,       4128]
NotebookOptionsPosition[    136829,       3889]
NotebookOutlinePosition[    137190,       3905]
CellTagsIndexPosition[    137147,       3902]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"FusionAtlasPaths", "=", 
   RowBox[{"{", 
    RowBox[{
    "\"\<~/projects/fusionatlas/code/package/\>\"", ",", 
     "\"\<~/Documents/research/fusionatlas/package/\>\"", ",", 
     "\"\<C:\\\\Documents and Settings\\\\James Tener\\\\My \
Documents\\\\Research\\\\fusionatlas\\\\package\\\\\>\""}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"$Path", "=", 
   RowBox[{"$Path", "~", "Join", "~", "FusionAtlasPaths"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "FusionAtlas`"}]}], "Input",
 CellChangeTimes->{
  3.4639432324475317`*^9, {3.466349552826638*^9, 3.466349595652286*^9}, {
   3.47629798274012*^9, 3.4762980126030607`*^9}, 3.4913980117418528`*^9, {
   3.491398043198366*^9, 3.491398043738175*^9}, 3.4941755697542467`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Loading FusionAtlas` version 0\\n\"\>", 
   "\[InvisibleSpace]", "\<\"Read more at \
http://tqft.net/wiki/Atlas_of_subfactors\"\>"}],
  SequenceForm[
  "Loading FusionAtlas` version 0\n", 
   "Read more at http://tqft.net/wiki/Atlas_of_subfactors"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.5044575156850758`*^9, {3.505234588251811*^9, 3.505234606536788*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found precomputed data in \"\>", 
   "\[InvisibleSpace]", \
"\<\"/Users/dpenneys/Documents/research/fusionatlas/data\"\>"}],
  SequenceForm[
  "Found precomputed data in ", 
   "/Users/dpenneys/Documents/research/fusionatlas/data"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.5044575156850758`*^9, {3.505234588251811*^9, 3.505234606540402*^9}}]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"FSM", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"BigraphWithDuals", "[", 
      RowBox[{
       RowBox[{"GradedBigraph", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
         
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], 
        "]"}], ",", 
       RowBox[{"DualData", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "3", ",", "2", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "4", ",", "3", ",", "2"}], "}"}]}], "]"}]}], 
      "]"}], ",", 
     RowBox[{"BigraphWithDuals", "[", 
      RowBox[{
       RowBox[{"GradedBigraph", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"DualData", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "1"}], "}"}]}], "]"}]}], "]"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.4765564177352257`*^9, 3.476556422077531*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DisplayBigraph", "[", "FSM", "]"}]], "Input",
 CellChangeTimes->{{3.476556430858399*^9, 3.4765564312073383`*^9}, {
  3.4815683521519814`*^9, 3.481568354950466*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {
     StyleBox[
      GraphicsBox[{{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
          PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
           PointBox[{6, 0}], PointBox[{6, 2}]}, {PointBox[{7, -2}], 
           PointBox[{7, 0}], PointBox[{7, 2}], PointBox[{7, 4}]}, {
           PointBox[{8, -1}], PointBox[{8, 1}], PointBox[{8, 3}]}, {
           PointBox[{9, -2}], PointBox[{9, 0}], PointBox[{9, 2}], 
           PointBox[{9, 4}]}, {PointBox[{10, -1}], PointBox[{10, 1}], 
           PointBox[{10, 3}]}}, {LineBox[{{1, 1}, {2, 1}}], 
          LineBox[{{2, 1}, {3, 1}}], 
          LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
           LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, 0}}], {}}, {{}, 
            LineBox[{{5, 2}, {6, 2}}]}}, {{LineBox[{{6, 0}, {7, -2}}], 
            LineBox[{{6, 0}, {7, 0}}], {}, {}}, {{}, {}, 
            LineBox[{{6, 2}, {7, 2}}], 
            LineBox[{{6, 2}, {7, 4}}]}}, {{{}, {}, {}}, {
            LineBox[{{7, 0}, {8, -1}}], {}, {}}, {{}, 
            LineBox[{{7, 2}, {8, 1}}], {}}, {{}, {}, 
            LineBox[{{7, 4}, {8, 3}}]}}, {{LineBox[{{8, -1}, {9, -2}}], 
            LineBox[{{8, -1}, {9, 0}}], {}, {}}, {{}, {}, 
            LineBox[{{8, 1}, {9, 2}}], {}}, {{}, {}, {}, 
            LineBox[{{8, 3}, {9, 4}}]}}, {{
            LineBox[{{9, -2}, {10, -1}}], {}, {}}, {{}, {}, {}}, {{}, 
            LineBox[{{9, 2}, {10, 1}}], {}}, {{}, {}, 
            LineBox[{{9, 4}, {10, 
             3}}]}}}, {{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{{}, {}, \
{}, {}}, {{}, {}, {}, {}}}, {{{}, {}, {}}, {{}, {}, {}}, {{}, {}, {}}, {{}, \
{}, {}}}, {{{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, {}, {}, {}}}, {{{}, {}, \
{}}, {{}, {}, {}}, {{}, {}, {}}, {{}, {}, {}}}}}, 
        {RGBColor[1, 0, 0], LineBox[{{1, 1}, {1, 1.5}}], {}, 
         LineBox[{{3, 1}, {3, 1.5}}], {}, {LineBox[{{5, 0}, {5, 0.5}}], 
          LineBox[{{5, 2}, {5, 2.5}}]}, {{}, {}}, {
          LineBox[{{7, -2}, {7, -1.5}}], LineBox[{{7, 0}, {7.2, 1}, {7, 2}}], 
          LineBox[{{7, 2}, {7.2, 1}, {7, 0}}], 
          LineBox[{{7, 4}, {7, 4.5}}]}, {{}, {}, {}}, {
          LineBox[{{9, -2}, {9, -1.5}}], LineBox[{{9, 0}, {9.2, 2}, {9, 4}}], 
          LineBox[{{9, 2}, {9, 2.5}}], 
          LineBox[{{9, 4}, {9.2, 2}, {9, 0}}]}, {{}, {}, {}}}}],
      StripOnInput->False,
      Magnification->0.7 Inherited], 
     StyleBox[
      GraphicsBox[{{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
          PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
           PointBox[{6, 0}], PointBox[{6, 2}]}, {PointBox[{7, 0}], 
           PointBox[{7, 2}]}, {PointBox[{8, -1}], PointBox[{8, 1}], 
           PointBox[{8, 3}]}, {PointBox[{9, 0}], PointBox[{9, 2}]}, {
           PointBox[{10, -1}], PointBox[{10, 1}], PointBox[{10, 3}]}}, {
          LineBox[{{1, 1}, {2, 1}}], LineBox[{{2, 1}, {3, 1}}], 
          LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
           LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, 0}}], 
            LineBox[{{5, 0}, {6, 2}}]}, {{}, {}}}, {{
            LineBox[{{6, 0}, {7, 0}}], {}}, {{}, 
            LineBox[{{6, 2}, {7, 2}}]}}, {{{}, 
            LineBox[{{7, 0}, {8, 1}}], {}}, {LineBox[{{7, 2}, {8, -1}}], {}, 
            LineBox[{{7, 2}, {8, 3}}]}}, {{
            LineBox[{{8, -1}, {9, 0}}], {}}, {{}, 
            LineBox[{{8, 1}, {9, 2}}]}, {{}, {}}}, {{{}, 
            LineBox[{{9, 0}, {10, 1}}], {}}, {LineBox[{{9, 2}, {10, -1}}], {},
             LineBox[{{9, 2}, {10, 
             3}}]}}}, {{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{{}, {}}, \
{{}, {}}}, {{{}, {}, {}}, {{}, {}, {}}}, {{{}, {}}, {{}, {}}, {{}, {}}}, \
{{{}, {}, {}}, {{}, {}, {}}}}}, 
        {RGBColor[1, 0, 0], LineBox[{{1, 1}, {1, 1.5}}], {}, 
         LineBox[{{3, 1}, {3, 1.5}}], {}, {LineBox[{{5, 0}, {5, 0.5}}], 
          LineBox[{{5, 2}, {5, 2.5}}]}, {{}, {}}, {
          LineBox[{{7, 0}, {7, 0.5}}], 
          LineBox[{{7, 2}, {7, 2.5}}]}, {{}, {}, {}}, {
          LineBox[{{9, 0}, {9.2, 1}, {9, 2}}], 
          LineBox[{{9, 2}, {9.2, 1}, {9, 0}}]}, {{}, {}, {}}}}],
      StripOnInput->False,
      Magnification->0.7 Inherited]}
   },
   AutoDelete->False,
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{
  3.476556431796311*^9, 3.4765574972602673`*^9, {3.481568350200478*^9, 
   3.481568355533392*^9}, 3.4815730329678802`*^9, 3.481677196820498*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{"qFromd", "[", 
   RowBox[{"DimensionOfGenerator", "[", 
    RowBox[{"FSM", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.477006018499815*^9, 3.4770060563102427`*^9}, {
  3.481568368966638*^9, 3.481568369109243*^9}}],

Cell[BoxData["1.5932942971594672`"], "Output",
 CellChangeTimes->{{3.4770060317529793`*^9, 3.477006057400346*^9}, 
   3.481568370069715*^9, 3.481573033555861*^9, 3.4816771994340553`*^9}]
}, Open  ]],

Cell["A priori, q >1.59.", "Text",
 CellChangeTimes->{{3.487649544844441*^9, 3.487649553989051*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"RelativeBranchFactor", "[", 
   RowBox[{
    RowBox[{"FSM", "[", 
     RowBox[{"[", "1", "]"}], "]"}], ",", 
    RowBox[{"FSM", "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", "1"}], "]"}], "[", 
  RowBox[{"d", ",", "n", ",", "q"}], "]"}]], "Input",
 CellChangeTimes->{{3.47655650999529*^9, 3.476556601842471*^9}, {
  3.476558780610601*^9, 3.4765587859699373`*^9}, {3.477002730486806*^9, 
  3.477002742643908*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"-", "1"}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "2"]}], "-", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", "4"]}], "-", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", "6"]}], "-", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", "8"]}], "-", 
   SuperscriptBox["q", "10"], "+", 
   SuperscriptBox["q", 
    RowBox[{"10", "+", 
     RowBox[{"2", " ", "n"}]}]], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", 
     RowBox[{"12", "+", 
      RowBox[{"2", " ", "n"}]}]]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", 
     RowBox[{"14", "+", 
      RowBox[{"2", " ", "n"}]}]]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", 
     RowBox[{"16", "+", 
      RowBox[{"2", " ", "n"}]}]]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", 
     RowBox[{"18", "+", 
      RowBox[{"2", " ", "n"}]}]]}], "+", 
   SuperscriptBox["q", 
    RowBox[{"20", "+", 
     RowBox[{"2", " ", "n"}]}]]}], 
  RowBox[{
   RowBox[{"-", "1"}], "-", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", "2"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "4"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "6"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "8"]}], "-", 
   SuperscriptBox["q", "10"], "+", 
   SuperscriptBox["q", 
    RowBox[{"10", "+", 
     RowBox[{"2", " ", "n"}]}]], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", 
     RowBox[{"12", "+", 
      RowBox[{"2", " ", "n"}]}]]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", 
     RowBox[{"14", "+", 
      RowBox[{"2", " ", "n"}]}]]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", 
     RowBox[{"16", "+", 
      RowBox[{"2", " ", "n"}]}]]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", 
     RowBox[{"18", "+", 
      RowBox[{"2", " ", "n"}]}]]}], "+", 
   SuperscriptBox["q", 
    RowBox[{"20", "+", 
     RowBox[{"2", " ", "n"}]}]]}]]], "Output",
 CellChangeTimes->{{3.476556569955668*^9, 3.476556602207604*^9}, 
   3.4765574996887207`*^9, 3.476558788443481*^9, {3.477002735016144*^9, 
   3.47700274309068*^9}, 3.481568382246876*^9, 3.4815730352520103`*^9, 
   3.481677201688325*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"PositiveOmegaInequality", "[", 
   RowBox[{
    RowBox[{"FSM", "[", 
     RowBox[{"[", "1", "]"}], "]"}], ",", 
    RowBox[{"FSM", "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", "1"}], "]"}], "[", 
  RowBox[{"d", ",", "n", ",", "q"}], "]"}]], "Input",
 CellChangeTimes->{{3.476556625004942*^9, 3.476556660587538*^9}, {
  3.476557527852586*^9, 3.476557537130384*^9}, {3.476557631051897*^9, 
  3.476557632523343*^9}, {3.476558849501301*^9, 3.476558854186492*^9}, {
  3.477003247981387*^9, 3.477003248973185*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["q", 
     RowBox[{
      RowBox[{"-", "4"}], "-", 
      RowBox[{"2", " ", "n"}]}]], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "2"]}], "-", 
      SuperscriptBox["q", "4"], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "8"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "10"]}], "+", 
      SuperscriptBox["q", "12"], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", 
        RowBox[{"4", "+", 
         RowBox[{"2", " ", "n"}]}]]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["q", 
        RowBox[{"6", "+", 
         RowBox[{"2", " ", "n"}]}]]}], "-", 
      RowBox[{"9", " ", 
       SuperscriptBox["q", 
        RowBox[{"8", "+", 
         RowBox[{"2", " ", "n"}]}]]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", 
        RowBox[{"12", "+", 
         RowBox[{"2", " ", "n"}]}]]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["q", 
        RowBox[{"14", "+", 
         RowBox[{"2", " ", "n"}]}]]}], "+", 
      RowBox[{"18", " ", 
       SuperscriptBox["q", 
        RowBox[{"16", "+", 
         RowBox[{"2", " ", "n"}]}]]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", 
        RowBox[{"18", "+", 
         RowBox[{"2", " ", "n"}]}]]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", 
        RowBox[{"20", "+", 
         RowBox[{"2", " ", "n"}]}]]}], "-", 
      RowBox[{"9", " ", 
       SuperscriptBox["q", 
        RowBox[{"24", "+", 
         RowBox[{"2", " ", "n"}]}]]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["q", 
        RowBox[{"26", "+", 
         RowBox[{"2", " ", "n"}]}]]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", 
        RowBox[{"28", "+", 
         RowBox[{"2", " ", "n"}]}]]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["q", 
        RowBox[{"14", "+", 
         RowBox[{"4", " ", "n"}]}]]}], "+", 
      RowBox[{"24", " ", 
       SuperscriptBox["q", 
        RowBox[{"16", "+", 
         RowBox[{"4", " ", "n"}]}]]}], "+", 
      RowBox[{"18", " ", 
       SuperscriptBox["q", 
        RowBox[{"18", "+", 
         RowBox[{"4", " ", "n"}]}]]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", 
        RowBox[{"20", "+", 
         RowBox[{"4", " ", "n"}]}]]}], "-", 
      RowBox[{"18", " ", 
       SuperscriptBox["q", 
        RowBox[{"24", "+", 
         RowBox[{"4", " ", "n"}]}]]}], "-", 
      RowBox[{"36", " ", 
       SuperscriptBox["q", 
        RowBox[{"26", "+", 
         RowBox[{"4", " ", "n"}]}]]}], "-", 
      RowBox[{"18", " ", 
       SuperscriptBox["q", 
        RowBox[{"28", "+", 
         RowBox[{"4", " ", "n"}]}]]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", 
        RowBox[{"32", "+", 
         RowBox[{"4", " ", "n"}]}]]}], "+", 
      RowBox[{"18", " ", 
       SuperscriptBox["q", 
        RowBox[{"34", "+", 
         RowBox[{"4", " ", "n"}]}]]}], "+", 
      RowBox[{"24", " ", 
       SuperscriptBox["q", 
        RowBox[{"36", "+", 
         RowBox[{"4", " ", "n"}]}]]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["q", 
        RowBox[{"38", "+", 
         RowBox[{"4", " ", "n"}]}]]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", 
        RowBox[{"24", "+", 
         RowBox[{"6", " ", "n"}]}]]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["q", 
        RowBox[{"26", "+", 
         RowBox[{"6", " ", "n"}]}]]}], "-", 
      RowBox[{"9", " ", 
       SuperscriptBox["q", 
        RowBox[{"28", "+", 
         RowBox[{"6", " ", "n"}]}]]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", 
        RowBox[{"32", "+", 
         RowBox[{"6", " ", "n"}]}]]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", 
        RowBox[{"34", "+", 
         RowBox[{"6", " ", "n"}]}]]}], "+", 
      RowBox[{"18", " ", 
       SuperscriptBox["q", 
        RowBox[{"36", "+", 
         RowBox[{"6", " ", "n"}]}]]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["q", 
        RowBox[{"38", "+", 
         RowBox[{"6", " ", "n"}]}]]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", 
        RowBox[{"40", "+", 
         RowBox[{"6", " ", "n"}]}]]}], "-", 
      RowBox[{"9", " ", 
       SuperscriptBox["q", 
        RowBox[{"44", "+", 
         RowBox[{"6", " ", "n"}]}]]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["q", 
        RowBox[{"46", "+", 
         RowBox[{"6", " ", "n"}]}]]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["q", 
        RowBox[{"48", "+", 
         RowBox[{"6", " ", "n"}]}]]}], "+", 
      SuperscriptBox["q", 
       RowBox[{"40", "+", 
        RowBox[{"8", " ", "n"}]}]], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", 
        RowBox[{"42", "+", 
         RowBox[{"8", " ", "n"}]}]]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", 
        RowBox[{"44", "+", 
         RowBox[{"8", " ", "n"}]}]]}], "-", 
      SuperscriptBox["q", 
       RowBox[{"48", "+", 
        RowBox[{"8", " ", "n"}]}]], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", 
        RowBox[{"50", "+", 
         RowBox[{"8", " ", "n"}]}]]}], "+", 
      SuperscriptBox["q", 
       RowBox[{"52", "+", 
        RowBox[{"8", " ", "n"}]}]]}], ")"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "4"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "6"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "8"]}], "-", 
      SuperscriptBox["q", "10"], "+", 
      SuperscriptBox["q", 
       RowBox[{"10", "+", 
        RowBox[{"2", " ", "n"}]}]], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", 
        RowBox[{"12", "+", 
         RowBox[{"2", " ", "n"}]}]]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", 
        RowBox[{"14", "+", 
         RowBox[{"2", " ", "n"}]}]]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", 
        RowBox[{"16", "+", 
         RowBox[{"2", " ", "n"}]}]]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", 
        RowBox[{"18", "+", 
         RowBox[{"2", " ", "n"}]}]]}], "+", 
      SuperscriptBox["q", 
       RowBox[{"20", "+", 
        RowBox[{"2", " ", "n"}]}]]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "4"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "6"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "8"]}], "-", 
      SuperscriptBox["q", "10"], "+", 
      SuperscriptBox["q", 
       RowBox[{"10", "+", 
        RowBox[{"2", " ", "n"}]}]], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", 
        RowBox[{"12", "+", 
         RowBox[{"2", " ", "n"}]}]]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", 
        RowBox[{"14", "+", 
         RowBox[{"2", " ", "n"}]}]]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", 
        RowBox[{"16", "+", 
         RowBox[{"2", " ", "n"}]}]]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", 
        RowBox[{"18", "+", 
         RowBox[{"2", " ", "n"}]}]]}], "+", 
      SuperscriptBox["q", 
       RowBox[{"20", "+", 
        RowBox[{"2", " ", "n"}]}]]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.4765566609952183`*^9, 3.4765567843429937`*^9, {3.4765575010170193`*^9, 
   3.4765575375505*^9}, {3.4765576241416693`*^9, 3.476557632910976*^9}, 
   3.476558855676588*^9, 3.481568382584216*^9, 3.4815730354810123`*^9, 
   3.481677201883657*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "[", 
    RowBox[{
     RowBox[{"PositiveOmegaInequality", "[", 
      RowBox[{
       RowBox[{"FSM", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{"FSM", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ",", "1"}], "]"}], "[", 
     RowBox[{"d", ",", "4", ",", "q"}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", ",", "1.5057", ",", "1.5082"}], "}"}], ",", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", "0"}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.476556862332656*^9, 3.476556915512113*^9}, {
  3.4765576709842978`*^9, 3.476557713382201*^9}, {3.476557850176791*^9, 
  3.476557916241777*^9}, {3.4765588789358053`*^9, 3.476558971500635*^9}, {
  3.476559018889379*^9, 3.4765591368578*^9}, {3.476559788338735*^9, 
  3.476559791674711*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwVzHk41AkYB3C23LKbUZFzTDtyt1NbZO1r5EoljXMwbvI4SukRlV06EB1W
Vs6SK6scIccYfjMG88vjqKTo0LWJDsfWrl+NZ3dff7zP9/k83+f70kMPciK+
kZGR2YO3nJ1TOq9811HQljnhdOptFPGVPtfARTuryF7ZHBdFWPFEKX7oGW2i
5PVf+4mW0QitAPSNbSt/s/83kqgX1rsHoYXSq55LGhFEWZEdEYEeCpN1CbIP
IdLdwksOo/mxuoI+aw+C03rD+xx6XOO2aorACdrKbPR70Y3fzpl6H0wA1Z2H
f6TQ0Y83vXFKSoP5JE0nU00KyljSWU/aWagQE7Wh6FvVMZ7HanPAcXAVLx/9
ZWhBdOJMHrTOBYQNoyNlpobfNxdAa5F2uJwWBXkeb6TXRkqgekVakxWaimdR
DZwyiMh46xmPVrw2mOu/vxxodz47VKLVXnLMZLiVsC/3kOUjtN+k/zkWuxp4
iXNxauspME264+vsUQNcTY2vbLT/GR22nX0tMMasHyej370eTTX3vwkpWiMt
jWgDzorshuh66NdWefYaXaxwmZ5q2giTVi5cbW0K5HJcH9ZtvQVTNDPGXnTp
O6s4201NIFBazc5A9zxihj35uRnoGRHcbnSbxZ9NhEsLJPYEEwvL+1aT9VK7
21CkyUs21qFAb5Fj6O7WCnVmMmk8dIHcBvE/O9vAnVQ/lYPm31srHLdrB9Ev
zAkJ2qRakfd8dwcYfnpxQoq+MG6kZO7Mh30nS45s1qVgapEbVOPdCd8VSiKj
0eZXeopDQwTQHVdYXYo+L55ex/XrAhte7PYx9Jfjdaczo7qhRnlKW0kPe/m5
htlwAiphZNEGfX/XiSAHCyEcvNhhlIDmVimHNLcIwbjUtaoabaIydcyKJYKm
vqeJk+h5xZo14XwRmNxck6+uT4G4XmFFhXUPsNZ3NziiGfLhE8mtPaBYsV83
Bf1y24BgyVYMwzNt443oJGfV8vMCMYTtUpqeRnexmhkjjr2QsWVgQd+AAl39
Qz61g71Q/OSHnR7owbRVWhdc+yCltOhzFrpLy9xo42gf7NWt/diN9uU7L0k4
/dC4wfjlApqmJvhbOtIPL5z+2GhMp+Btj9LAex8J/Me82xWAPj3kpf70oQTc
hhiVPPSOumwN2oQEShKOZgWie3dkaro+kcB2oZ5PMDqwcOz79ucSOMKNmw9D
J6iKvPKmJTCTrcyIQX+iPVXe81UCo/MOmcnouzSTAUKXBMPLBQeOoWOkVnKL
+iTE237wPI5+1qFmb2FIglrWJXoKOvqemqiESYIL4xU/Fc32D3mQbElCl9ev
HzPQTIV97lvYJKgu3R/NRK9VH74es4MEv3Im/yxatFJdtsKRBGp2KD0bTdXP
tq92JYGVqWNwEe3KltrOcUhItYiXz0FPCxsqmF4kjDwQf1j2ga2mKoE+JMTS
Yzpy0etkjz4f9CehU9J99RLaluu8e2UgCcoH1NPz0KuqJvk2wST4akTG/r78
f+Yn04RQEq7zOzj56CTL0NLacBL+B6XtSj0=
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{1.506, 0},
  PlotRange->{{1.5057, 1.5082}, {-0.0030400814055591935`, 0.190572096679144}},
  
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.4765568641041107`*^9, 3.4765569159571457`*^9}, {
   3.476557655731763*^9, 3.476557713834931*^9}, {3.476557850562755*^9, 
   3.47655791659624*^9}, {3.476558883114129*^9, 3.476558971984662*^9}, {
   3.476559020094439*^9, 3.476559035896769*^9}, {3.4765590674313107`*^9, 
   3.476559137220873*^9}, 3.476559792253914*^9, 3.481568388290449*^9, 
   3.481573037899095*^9, 3.481677202386881*^9},
 ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"FSMInequality", "[", "1", "]"}], "=", 
   RowBox[{"1", "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "2"]}], "-", 
    SuperscriptBox["q", "4"], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["q", "8"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", "10"]}], "+", 
    SuperscriptBox["q", "12"], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["q", 
      RowBox[{"4", "+", 
       RowBox[{"2", " ", "n"}]}]]}], "-", 
    RowBox[{"12", " ", 
     SuperscriptBox["q", 
      RowBox[{"6", "+", 
       RowBox[{"2", " ", "n"}]}]]}], "-", 
    RowBox[{"9", " ", 
     SuperscriptBox["q", 
      RowBox[{"8", "+", 
       RowBox[{"2", " ", "n"}]}]]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["q", 
      RowBox[{"12", "+", 
       RowBox[{"2", " ", "n"}]}]]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["q", 
      RowBox[{"14", "+", 
       RowBox[{"2", " ", "n"}]}]]}], "+", 
    RowBox[{"18", " ", 
     SuperscriptBox["q", 
      RowBox[{"16", "+", 
       RowBox[{"2", " ", "n"}]}]]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["q", 
      RowBox[{"18", "+", 
       RowBox[{"2", " ", "n"}]}]]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["q", 
      RowBox[{"20", "+", 
       RowBox[{"2", " ", "n"}]}]]}], "-", 
    RowBox[{"9", " ", 
     SuperscriptBox["q", 
      RowBox[{"24", "+", 
       RowBox[{"2", " ", "n"}]}]]}], "-", 
    RowBox[{"12", " ", 
     SuperscriptBox["q", 
      RowBox[{"26", "+", 
       RowBox[{"2", " ", "n"}]}]]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["q", 
      RowBox[{"28", "+", 
       RowBox[{"2", " ", "n"}]}]]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["q", 
      RowBox[{"14", "+", 
       RowBox[{"4", " ", "n"}]}]]}], "+", 
    RowBox[{"24", " ", 
     SuperscriptBox["q", 
      RowBox[{"16", "+", 
       RowBox[{"4", " ", "n"}]}]]}], "+", 
    RowBox[{"18", " ", 
     SuperscriptBox["q", 
      RowBox[{"18", "+", 
       RowBox[{"4", " ", "n"}]}]]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", 
      RowBox[{"20", "+", 
       RowBox[{"4", " ", "n"}]}]]}], "-", 
    RowBox[{"18", " ", 
     SuperscriptBox["q", 
      RowBox[{"24", "+", 
       RowBox[{"4", " ", "n"}]}]]}], "-", 
    RowBox[{"36", " ", 
     SuperscriptBox["q", 
      RowBox[{"26", "+", 
       RowBox[{"4", " ", "n"}]}]]}], "-", 
    RowBox[{"18", " ", 
     SuperscriptBox["q", 
      RowBox[{"28", "+", 
       RowBox[{"4", " ", "n"}]}]]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", 
      RowBox[{"32", "+", 
       RowBox[{"4", " ", "n"}]}]]}], "+", 
    RowBox[{"18", " ", 
     SuperscriptBox["q", 
      RowBox[{"34", "+", 
       RowBox[{"4", " ", "n"}]}]]}], "+", 
    RowBox[{"24", " ", 
     SuperscriptBox["q", 
      RowBox[{"36", "+", 
       RowBox[{"4", " ", "n"}]}]]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["q", 
      RowBox[{"38", "+", 
       RowBox[{"4", " ", "n"}]}]]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["q", 
      RowBox[{"24", "+", 
       RowBox[{"6", " ", "n"}]}]]}], "-", 
    RowBox[{"12", " ", 
     SuperscriptBox["q", 
      RowBox[{"26", "+", 
       RowBox[{"6", " ", "n"}]}]]}], "-", 
    RowBox[{"9", " ", 
     SuperscriptBox["q", 
      RowBox[{"28", "+", 
       RowBox[{"6", " ", "n"}]}]]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["q", 
      RowBox[{"32", "+", 
       RowBox[{"6", " ", "n"}]}]]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["q", 
      RowBox[{"34", "+", 
       RowBox[{"6", " ", "n"}]}]]}], "+", 
    RowBox[{"18", " ", 
     SuperscriptBox["q", 
      RowBox[{"36", "+", 
       RowBox[{"6", " ", "n"}]}]]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["q", 
      RowBox[{"38", "+", 
       RowBox[{"6", " ", "n"}]}]]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["q", 
      RowBox[{"40", "+", 
       RowBox[{"6", " ", "n"}]}]]}], "-", 
    RowBox[{"9", " ", 
     SuperscriptBox["q", 
      RowBox[{"44", "+", 
       RowBox[{"6", " ", "n"}]}]]}], "-", 
    RowBox[{"12", " ", 
     SuperscriptBox["q", 
      RowBox[{"46", "+", 
       RowBox[{"6", " ", "n"}]}]]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["q", 
      RowBox[{"48", "+", 
       RowBox[{"6", " ", "n"}]}]]}], "+", 
    SuperscriptBox["q", 
     RowBox[{"40", "+", 
      RowBox[{"8", " ", "n"}]}]], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", 
      RowBox[{"42", "+", 
       RowBox[{"8", " ", "n"}]}]]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["q", 
      RowBox[{"44", "+", 
       RowBox[{"8", " ", "n"}]}]]}], "-", 
    SuperscriptBox["q", 
     RowBox[{"48", "+", 
      RowBox[{"8", " ", "n"}]}]], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", 
      RowBox[{"50", "+", 
       RowBox[{"8", " ", "n"}]}]]}], "+", 
    SuperscriptBox["q", 
     RowBox[{"52", "+", 
      RowBox[{"8", " ", "n"}]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.476557750572474*^9, 3.476557754119046*^9}, {
   3.4765579627349577`*^9, 3.476557963374284*^9}, 3.476557999966131*^9, {
   3.476559493685946*^9, 3.47655950183346*^9}}],

Cell[TextData[StyleBox["Show FSMInequality > 0 whenever n \[GreaterEqual] 4 \
and q \[GreaterEqual] 1.59.",
 FontSize->24,
 Background->RGBColor[1, 0.5, 0.5]]], "Text",
 CellChangeTimes->{{3.4765577850684633`*^9, 3.4765578577164*^9}, {
  3.4765579125834103`*^9, 3.476557913180238*^9}, {3.4765595239329*^9, 
  3.47655953593258*^9}, {3.476559781872692*^9, 3.4765597833652678`*^9}, {
  3.487649466846916*^9, 3.487649477084477*^9}, {3.487649530381303*^9, 
  3.487649531512354*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Factor", "[", 
  RowBox[{"FSMInequality", "[", "1", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.4765579427043962`*^9, 3.476557947815125*^9}, {
  3.476559539686915*^9, 3.476559545861092*^9}}],

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["q", 
      RowBox[{"5", "+", "n"}]]}], ")"}], "2"], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox["q", 
      RowBox[{"5", "+", "n"}]]}], ")"}], "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    SuperscriptBox["q", "2"], "+", 
    SuperscriptBox["q", "4"], "+", 
    SuperscriptBox["q", "6"], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", 
      RowBox[{"2", "+", "n"}]]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["q", 
      RowBox[{"4", "+", "n"}]]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["q", 
      RowBox[{"12", "+", "n"}]]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", 
      RowBox[{"14", "+", "n"}]]}], "-", 
    SuperscriptBox["q", 
     RowBox[{"10", "+", 
      RowBox[{"2", " ", "n"}]}]], "-", 
    SuperscriptBox["q", 
     RowBox[{"12", "+", 
      RowBox[{"2", " ", "n"}]}]], "-", 
    SuperscriptBox["q", 
     RowBox[{"14", "+", 
      RowBox[{"2", " ", "n"}]}]], "+", 
    SuperscriptBox["q", 
     RowBox[{"16", "+", 
      RowBox[{"2", " ", "n"}]}]]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    SuperscriptBox["q", "2"], "+", 
    SuperscriptBox["q", "4"], "+", 
    SuperscriptBox["q", "6"], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", 
      RowBox[{"2", "+", "n"}]]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["q", 
      RowBox[{"4", "+", "n"}]]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["q", 
      RowBox[{"12", "+", "n"}]]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", 
      RowBox[{"14", "+", "n"}]]}], "-", 
    SuperscriptBox["q", 
     RowBox[{"10", "+", 
      RowBox[{"2", " ", "n"}]}]], "-", 
    SuperscriptBox["q", 
     RowBox[{"12", "+", 
      RowBox[{"2", " ", "n"}]}]], "-", 
    SuperscriptBox["q", 
     RowBox[{"14", "+", 
      RowBox[{"2", " ", "n"}]}]], "+", 
    SuperscriptBox["q", 
     RowBox[{"16", "+", 
      RowBox[{"2", " ", "n"}]}]]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.4765579486186247`*^9, {3.4765595415236*^9, 3.476559546364554*^9}, {
   3.476559629168034*^9, 3.4765596367155733`*^9}, 3.4815684069122057`*^9, 
   3.48157304181639*^9, 3.481677206120421*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"FSMInequality", "[", 
    RowBox[{"1", ",", "1"}], "]"}], "=", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    SuperscriptBox["q", "2"], "+", 
    SuperscriptBox["q", "4"], "+", 
    SuperscriptBox["q", "6"], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", 
      RowBox[{"2", "+", "n"}]]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["q", 
      RowBox[{"4", "+", "n"}]]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["q", 
      RowBox[{"12", "+", "n"}]]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", 
      RowBox[{"14", "+", "n"}]]}], "-", 
    SuperscriptBox["q", 
     RowBox[{"10", "+", 
      RowBox[{"2", " ", "n"}]}]], "-", 
    SuperscriptBox["q", 
     RowBox[{"12", "+", 
      RowBox[{"2", " ", "n"}]}]], "-", 
    SuperscriptBox["q", 
     RowBox[{"14", "+", 
      RowBox[{"2", " ", "n"}]}]], "+", 
    SuperscriptBox["q", 
     RowBox[{"16", "+", 
      RowBox[{"2", " ", "n"}]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.476557985011969*^9, 3.4765580040400743`*^9}, {
  3.4765596465764427`*^9, 3.476559649610916*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"FSMInequality", "[", 
    RowBox[{"1", ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    SuperscriptBox["q", "2"], "+", 
    SuperscriptBox["q", "4"], "+", 
    SuperscriptBox["q", "6"], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", 
      RowBox[{"2", "+", "n"}]]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["q", 
      RowBox[{"4", "+", "n"}]]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["q", 
      RowBox[{"12", "+", "n"}]]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", 
      RowBox[{"14", "+", "n"}]]}], "-", 
    SuperscriptBox["q", 
     RowBox[{"10", "+", 
      RowBox[{"2", " ", "n"}]}]], "-", 
    SuperscriptBox["q", 
     RowBox[{"12", "+", 
      RowBox[{"2", " ", "n"}]}]], "-", 
    SuperscriptBox["q", 
     RowBox[{"14", "+", 
      RowBox[{"2", " ", "n"}]}]], "+", 
    SuperscriptBox["q", 
     RowBox[{"16", "+", 
      RowBox[{"2", " ", "n"}]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.476558006038134*^9, 3.476558017252324*^9}, {
  3.476559652267477*^9, 3.476559666815646*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Chop", "[", 
  RowBox[{"NSolve", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["q", "10"]}], "-", 
     SuperscriptBox["q", "12"], "-", 
     SuperscriptBox["q", "14"], "+", 
     SuperscriptBox["q", "16"]}], " ", "\[Equal]", "0"}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.4875356293941317`*^9, 3.487535637259313*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"-", "1.3562030656262951`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.39856575878595435`"}], "-", 
      RowBox[{"0.7605905874277594`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.39856575878595435`"}], "+", 
      RowBox[{"0.7605905874277594`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.39856575878595435`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.7605905874277594`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.39856575878595435`", "\[InvisibleSpace]", "+", 
      RowBox[{"0.7605905874277594`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", "1.3562030656262951`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{3.487535638960061*^9}]
}, Open  ]],

Cell["\<\
This shows  FSMInequality[1,2] >0 for allowed q. We will show \
FSMInequality[1,1] > 0 when n \[GreaterEqual] 4 for allowed q. This will \
prove FSMInequality[1] > 0 for n\[GreaterEqual]4. \
\>", "Text",
 CellChangeTimes->{{3.466869415258379*^9, 3.4668695669349403`*^9}, {
  3.466897999139728*^9, 3.466898008970914*^9}, {3.466901868590087*^9, 
  3.4669018818260603`*^9}, {3.4669023188801117`*^9, 3.466902319088355*^9}, {
  3.466915306810646*^9, 3.466915328370557*^9}, {3.466915527732353*^9, 
  3.4669155306039743`*^9}, {3.468612883225781*^9, 3.468612883856341*^9}, {
  3.4765580592597218`*^9, 3.476558059465774*^9}, {3.476559671631422*^9, 
  3.4765597083115873`*^9}, {3.487535692356433*^9, 3.487535734401931*^9}}],

Cell[TextData[{
 "If q>1, ",
 Cell[BoxData[
  RowBox[{
   RowBox[{"-", "1"}], "+", 
   SuperscriptBox["q", "2"], "+", 
   SuperscriptBox["q", "4"], "+", 
   SuperscriptBox["q", "6"], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", 
     RowBox[{"2", "+", "n"}]]}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["q", 
     RowBox[{"4", "+", "n"}]]}]}]],
  CellChangeTimes->{3.4668217292248363`*^9}],
 ">0.  So we want to show "
}], "Text",
 CellChangeTimes->{{3.4668217805695467`*^9, 3.466821869771902*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", "3"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"12", "+", "n"}]]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", 
      RowBox[{"14", "+", "n"}]]}], "-", 
    SuperscriptBox["q", 
     RowBox[{"10", "+", 
      RowBox[{"2", " ", "n"}]}]], "-", 
    SuperscriptBox["q", 
     RowBox[{"12", "+", 
      RowBox[{"2", " ", "n"}]}]], "-", 
    SuperscriptBox["q", 
     RowBox[{"14", "+", 
      RowBox[{"2", " ", "n"}]}]], "+", 
    SuperscriptBox["q", 
     RowBox[{"16", "+", 
      RowBox[{"2", " ", "n"}]}]]}], " ", ">", "0"}], ";"}]], "Input",
 CellChangeTimes->{3.4668696613561077`*^9}],

Cell["Since n \[GreaterEqual] 4, q\[GreaterEqual]0, we find", "Text",
 CellChangeTimes->{{3.466821904707775*^9, 3.466821936747897*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", "3"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"12", "+", "n"}]]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", 
      RowBox[{"14", "+", "n"}]]}], "-", 
    SuperscriptBox["q", 
     RowBox[{"10", "+", 
      RowBox[{"2", " ", "n"}]}]], "-", 
    SuperscriptBox["q", 
     RowBox[{"12", "+", 
      RowBox[{"2", " ", "n"}]}]], "-", 
    SuperscriptBox["q", 
     RowBox[{"14", "+", 
      RowBox[{"2", " ", "n"}]}]], "+", 
    SuperscriptBox["q", 
     RowBox[{"16", "+", 
      RowBox[{"2", " ", "n"}]}]]}], "\[GreaterEqual]", " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "3"}], " ", 
     SuperscriptBox["q", 
      RowBox[{"8", "+", 
       RowBox[{"2", "n"}]}]]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["q", 
      RowBox[{"10", "+", 
       RowBox[{"2", "n"}]}]]}], "-", 
    SuperscriptBox["q", 
     RowBox[{"10", "+", 
      RowBox[{"2", " ", "n"}]}]], "-", 
    SuperscriptBox["q", 
     RowBox[{"12", "+", 
      RowBox[{"2", " ", "n"}]}]], "-", 
    SuperscriptBox["q", 
     RowBox[{"14", "+", 
      RowBox[{"2", " ", "n"}]}]], "+", 
    SuperscriptBox["q", 
     RowBox[{"16", "+", 
      RowBox[{"2", " ", "n"}]}]]}], "\[Equal]", " ", 
   RowBox[{
    SuperscriptBox["q", 
     RowBox[{"8", "+", 
      RowBox[{"2", " ", "n"}]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["q", "2"]}], "-", 
      SuperscriptBox["q", "4"], "-", 
      SuperscriptBox["q", "6"], "+", 
      SuperscriptBox["q", "8"]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.4668218921980543`*^9, {3.466821926262343*^9, 3.466821926509843*^9}, {
   3.4668219894113626`*^9, 3.466822055264345*^9}, 3.476559850897143*^9}],

Cell["So we really want to show", "Text",
 CellChangeTimes->{{3.466822062052948*^9, 3.4668220651321898`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "3"}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["q", "2"]}], "-", 
     SuperscriptBox["q", "4"], "-", 
     SuperscriptBox["q", "6"], "+", 
     SuperscriptBox["q", "8"]}], ")"}], "\[GreaterEqual]", "0"}], 
  ";"}]], "Input",
 CellChangeTimes->{3.4765598568895407`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSolve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "3"}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["q", "2"]}], "-", 
    SuperscriptBox["q", "4"], "-", 
    SuperscriptBox["q", "6"], "+", 
    SuperscriptBox["q", "8"]}], "\[Equal]", "0"}], "]"}]], "Input",
 CellChangeTimes->{{3.466868811787712*^9, 3.466868841910925*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"-", "1.5081456963043012`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.7183438812685057`"}], "-", 
      RowBox[{"0.851597687295253`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.7183438812685057`"}], "+", 
      RowBox[{"0.851597687295253`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.9252578358380654`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.`", "\[InvisibleSpace]", "+", 
      RowBox[{"0.9252578358380654`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.7183438812685057`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.851597687295253`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.7183438812685057`", "\[InvisibleSpace]", "+", 
      RowBox[{"0.851597687295253`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", "1.5081456963043012`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{3.4668688424805*^9, 3.4669188730800858`*^9, 
  3.466919108160454*^9, 3.476559859528244*^9}]
}, Open  ]],

Cell["The largest root is less than 1.59. We are through.", "Text",
 CellChangeTimes->{{3.476559864953287*^9, 3.476559877694785*^9}, {
  3.48764953664529*^9, 3.487649537709449*^9}}],

Cell[TextData[StyleBox["For the translation by 0 case, we calculate the \
possible q values.",
 FontSize->24,
 Background->RGBColor[1, 0.5, 0.5]]], "Text",
 CellChangeTimes->{{3.466952773660429*^9, 3.4669528177944193`*^9}, {
  3.505234361227977*^9, 3.5052343623070173`*^9}, {3.505234429597452*^9, 
  3.505234431044636*^9}, {3.50523450029356*^9, 3.5052345030293837`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"possibleValueOfqForFSM", "[", 
   RowBox[{"0", ",", "1"}], "]"}], "=", 
  RowBox[{"DeleteCases", "[", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"PositiveOmegaInequality", "[", 
        RowBox[{
         RowBox[{"FSM", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{"FSM", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", "1"}], "]"}], "[", 
       RowBox[{"d", ",", "0", ",", "q"}], "]"}], "\[Equal]", "0"}], "]"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"___", ",", 
      RowBox[{"q", "\[Rule]", 
       RowBox[{"x_", "/;", 
        RowBox[{
         RowBox[{
          RowBox[{"Im", "[", "x", "]"}], "\[NotEqual]", "0"}], "\[Or]", 
         RowBox[{"!", 
          RowBox[{"(", 
           RowBox[{"x", ">", "1"}], ")"}]}]}]}]}], ",", "___"}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.466952820708683*^9, 3.4669529343381042`*^9}, {
   3.466953156681552*^9, 3.4669531568781233`*^9}, 3.466953306543647*^9, {
   3.476560135633861*^9, 3.4765601856609497`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"q", "\[Rule]", 
    SqrtBox[
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "-", 
         RowBox[{"3", " ", "#1"}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["#1", "2"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["#1", "3"]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["#1", "4"]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["#1", "5"]}], "+", 
         SuperscriptBox["#1", "6"]}], "&"}], ",", "2"}], "]"}]]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.4669529190148153`*^9, 3.466952935855856*^9}, 
   3.466953158702979*^9, 3.4669533081272078`*^9, 3.476560130739728*^9, 
   3.476560186353203*^9, 3.476560575991735*^9, 3.4814986120910997`*^9, 
   3.481568488426971*^9, 3.481568543728155*^9, 3.481573054065227*^9, 
   3.481677220672748*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ToString", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"RootReduce", "[", 
      SqrtBox[
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "-", 
           RowBox[{"3", " ", "#1"}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["#1", "2"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["#1", "3"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["#1", "5"]}], "+", 
           SuperscriptBox["#1", "6"]}], "&"}], ",", "2"}], "]"}]], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", "x", "]"}], ",", "TeXForm"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.4765736734094133`*^9, 3.476573684366466*^9}, {
  3.4770090430271177`*^9, 3.477009071557991*^9}}],

Cell[BoxData["\<\"x^{12}-3 x^{10}-3 x^8-4 x^6-3 x^4-3 x^2+1\"\>"], "Output",
 CellChangeTimes->{
  3.477009011184304*^9, {3.4770090510576477`*^9, 3.477009072091992*^9}, 
   3.481677234274729*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{"q", "/.", 
   RowBox[{"possibleValueOfqForFSM", "[", 
    RowBox[{"0", ",", "1"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4669533508984003`*^9, 3.466953378100976*^9}, {
  3.477009114624518*^9, 3.477009115544033*^9}}],

Cell[BoxData[
 RowBox[{"{", "2.0106163710823846`", "}"}]], "Output",
 CellChangeTimes->{{3.4669533684525146`*^9, 3.4669533784967957`*^9}, 
   3.476560319768955*^9, 3.477009116162056*^9, 3.481677235412092*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ToString", "[", 
  RowBox[{
   RowBox[{"MinimalPolynomial", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q", "+", 
         RowBox[{"q", "^", 
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}]}]}], ")"}], "^", "2"}], "/.", 
      RowBox[{"possibleValueOfqForFSM", "[", 
       RowBox[{"0", ",", "1"}], "]"}]}], ",", "x"}], "]"}], ",", "TeXForm"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.4816771667381496`*^9, 3.481677169395618*^9}, {
  3.4816772382530003`*^9, 3.48167729940617*^9}, {3.481677362385734*^9, 
  3.481677385377349*^9}}],

Cell[BoxData["\<\"\\\\left\\\\{x^6-15 x^5+82 x^4-208 x^3+252 x^2-132 \
x+24\\\\right\\\\}\"\>"], "Output",
 CellChangeTimes->{
  3.481677278420432*^9, 3.4816773091766863`*^9, {3.4816773641231747`*^9, 
   3.481677385822845*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"possibleValueOfqForFSM", "[", 
   RowBox[{"0", ",", 
    RowBox[{"-", "1"}]}], "]"}], "=", 
  RowBox[{
   RowBox[{"DeleteCases", "[", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"PositiveOmegaInequality", "[", 
          RowBox[{
           RowBox[{"FSM", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"FSM", "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", "1"}], "]"}], "[", 
         RowBox[{"d", ",", "0", ",", "q"}], "]"}], "+", "4"}], "\[Equal]", 
       "0"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"___", ",", 
       RowBox[{"q", "\[Rule]", 
        RowBox[{"x_", "/;", 
         RowBox[{
          RowBox[{
           RowBox[{"Im", "[", "x", "]"}], "\[NotEqual]", "0"}], "\[Or]", 
          RowBox[{"!", 
           RowBox[{"(", 
            RowBox[{"x", ">", "1"}], ")"}]}]}]}]}], ",", "___"}], "}"}]}], 
    "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.466952948025961*^9, 3.4669529530364656`*^9}, {
   3.4669531615529537`*^9, 3.466953161822597*^9}, 3.466953310938016*^9, {
   3.47656033485818*^9, 3.476560345692149*^9}, {3.476560560531576*^9, 
   3.476560578344616*^9}, {3.477009091412757*^9, 3.477009092187851*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"q", "\[Rule]", 
   SqrtBox[
    RowBox[{
     FractionBox["1", "4"], "+", 
     FractionBox[
      SqrtBox["13"], "4"], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], "+", 
        FractionBox[
         SqrtBox["13"], "2"]}]]}]}]]}], "}"}]], "Output",
 CellChangeTimes->{
  3.4669529738657923`*^9, 3.4669531631144047`*^9, 3.466953312194096*^9, {
   3.4765605649478197`*^9, 3.476560578728641*^9}, 3.477009092874555*^9, 
   3.481498628352624*^9, 3.481568563019329*^9, 3.481677448296714*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ToString", "[", 
  RowBox[{
   RowBox[{"MinimalPolynomial", "[", 
    RowBox[{
     RowBox[{"q", "/.", 
      RowBox[{"possibleValueOfqForFSM", "[", 
       RowBox[{"0", ",", 
        RowBox[{"-", "1"}]}], "]"}]}], ",", "x"}], "]"}], ",", "TeXForm"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.481301950714336*^9, 3.481302043645361*^9}, {
  3.48167742852289*^9, 3.481677465001099*^9}}],

Cell[BoxData["\<\"x^8-x^6-x^4-x^2+1\"\>"], "Output",
 CellChangeTimes->{{3.481301966395966*^9, 3.481301991896408*^9}, {
   3.481302022590901*^9, 3.481302044164567*^9}, 3.4815685648339376`*^9, {
   3.4816774292968893`*^9, 3.481677465387643*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{"q", "/.", 
   RowBox[{"possibleValueOfqForFSM", "[", 
    RowBox[{"0", ",", 
     RowBox[{"-", "1"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4770057516472263`*^9, 3.477005754461447*^9}}],

Cell[BoxData["1.31228190787614`"], "Output",
 CellChangeTimes->{3.477005754992264*^9, 3.48156856750574*^9, 
  3.481677468263027*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"possibleValueOfqForFSM", "[", 
   RowBox[{"0", ",", "i"}], "]"}], "=", 
  RowBox[{"DeleteCases", "[", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"PositiveOmegaInequality", "[", 
         RowBox[{
          RowBox[{"FSM", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"FSM", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", "1"}], "]"}], "[", 
        RowBox[{"d", ",", "0", ",", "q"}], "]"}], "+", "2"}], "\[Equal]", 
      "0"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"___", ",", 
      RowBox[{"q", "\[Rule]", 
       RowBox[{"x_", "/;", 
        RowBox[{
         RowBox[{
          RowBox[{"Im", "[", "x", "]"}], "\[NotEqual]", "0"}], "\[Or]", 
         RowBox[{"!", 
          RowBox[{"(", 
           RowBox[{"x", ">", "1"}], ")"}]}]}]}]}], ",", "___"}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.46695299690422*^9, 3.466953005735677*^9}, {
   3.466953170049274*^9, 3.466953170334487*^9}, 3.466953317831978*^9, {
   3.476560603418713*^9, 3.4765606351660757`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"q", "\[Rule]", 
    SqrtBox[
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "+", "#1", "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["#1", "2"]}], "-", 
         RowBox[{"17", " ", 
          SuperscriptBox["#1", "3"]}], "-", 
         RowBox[{"46", " ", 
          SuperscriptBox["#1", "4"]}], "-", 
         RowBox[{"91", " ", 
          SuperscriptBox["#1", "5"]}], "-", 
         RowBox[{"144", " ", 
          SuperscriptBox["#1", "6"]}], "-", 
         RowBox[{"197", " ", 
          SuperscriptBox["#1", "7"]}], "-", 
         RowBox[{"233", " ", 
          SuperscriptBox["#1", "8"]}], "-", 
         RowBox[{"246", " ", 
          SuperscriptBox["#1", "9"]}], "-", 
         RowBox[{"233", " ", 
          SuperscriptBox["#1", "10"]}], "-", 
         RowBox[{"197", " ", 
          SuperscriptBox["#1", "11"]}], "-", 
         RowBox[{"144", " ", 
          SuperscriptBox["#1", "12"]}], "-", 
         RowBox[{"91", " ", 
          SuperscriptBox["#1", "13"]}], "-", 
         RowBox[{"46", " ", 
          SuperscriptBox["#1", "14"]}], "-", 
         RowBox[{"17", " ", 
          SuperscriptBox["#1", "15"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["#1", "16"]}], "+", 
         SuperscriptBox["#1", "17"], "+", 
         SuperscriptBox["#1", "18"]}], "&"}], ",", "2"}], "]"}]]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.4669530073054256`*^9, 3.466953171362011*^9, 3.466953318904203*^9, {
   3.476560610744866*^9, 3.47656063573997*^9}, 3.47700999332484*^9, 
   3.4814986590762787`*^9, 3.4815687342825737`*^9, 3.481573534298852*^9, 
   3.481677469883273*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ToString", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"RootReduce", "[", 
      RowBox[{"\[Sqrt]", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "+", "#1", "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["#1", "2"]}], "-", 
           RowBox[{"17", " ", 
            SuperscriptBox["#1", "3"]}], "-", 
           RowBox[{"46", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
           RowBox[{"91", " ", 
            SuperscriptBox["#1", "5"]}], "-", 
           RowBox[{"144", " ", 
            SuperscriptBox["#1", "6"]}], "-", 
           RowBox[{"197", " ", 
            SuperscriptBox["#1", "7"]}], "-", 
           RowBox[{"233", " ", 
            SuperscriptBox["#1", "8"]}], "-", 
           RowBox[{"246", " ", 
            SuperscriptBox["#1", "9"]}], "-", 
           RowBox[{"233", " ", 
            SuperscriptBox["#1", "10"]}], "-", 
           RowBox[{"197", " ", 
            SuperscriptBox["#1", "11"]}], "-", 
           RowBox[{"144", " ", 
            SuperscriptBox["#1", "12"]}], "-", 
           RowBox[{"91", " ", 
            SuperscriptBox["#1", "13"]}], "-", 
           RowBox[{"46", " ", 
            SuperscriptBox["#1", "14"]}], "-", 
           RowBox[{"17", " ", 
            SuperscriptBox["#1", "15"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["#1", "16"]}], "+", 
           SuperscriptBox["#1", "17"], "+", 
           SuperscriptBox["#1", "18"]}], "&"}], ",", "2"}], "]"}]}], "]"}], 
     "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", "x", "]"}], ",", "TeXForm"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.476574084816633*^9, 3.476574087027711*^9}, {
  3.476574132529997*^9, 3.476574138102447*^9}, {3.477009156060391*^9, 
  3.477009167441409*^9}}],

Cell[BoxData["\<\"x^{36}+x^{34}-2 x^{32}-17 x^{30}-46 x^{28}-91 x^{26}-144 \
x^{24}-197 x^{22}-233 x^{20}-246 x^{18}-233 x^{16}-197 x^{14}-144 x^{12}-91 \
x^{10}-46 x^8-17 x^6-2 x^4+x^2+1\"\>"], "Output",
 CellChangeTimes->{3.476574087874896*^9, 3.476574138529109*^9, 
  3.477009168423047*^9, 3.477009995751597*^9, 3.4816774712056723`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{"q", "/.", 
   RowBox[{"possibleValueOfqForFSM", "[", 
    RowBox[{"0", ",", "i"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4669534250394278`*^9, 3.466953425341366*^9}, {
  3.477009186098002*^9, 3.4770091903365583`*^9}}],

Cell[BoxData[
 RowBox[{"{", "1.8449368848451424`", "}"}]], "Output",
 CellChangeTimes->{
  3.466953425849972*^9, 3.476560659221486*^9, 3.4770091907103367`*^9, 
   3.477009998283633*^9, {3.481498651649815*^9, 3.4814986618010063`*^9}, 
   3.481677474643333*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ToString", "[", 
  RowBox[{
   RowBox[{"MinimalPolynomial", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q", "+", 
         RowBox[{"q", "^", 
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}]}]}], ")"}], "^", "2"}], "/.", 
      RowBox[{"possibleValueOfqForFSM", "[", 
       RowBox[{"0", ",", "i"}], "]"}]}], ",", "x"}], "]"}], ",", "TeXForm"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.4816771667381496`*^9, 3.481677169395618*^9}, {
  3.4816772382530003`*^9, 3.48167729940617*^9}, {3.481677362385734*^9, 
  3.481677385377349*^9}, {3.481677501122731*^9, 3.4816775014034157`*^9}, {
  3.4816786238949213`*^9, 3.481678645355692*^9}, {3.481678737776227*^9, 
  3.4816787414636717`*^9}}],

Cell[BoxData["\<\"\\\\left\\\\{x^{18}-35 x^{17}+559 x^{16}-5409 x^{15}+35494 \
x^{14}-167496 x^{13}+588041 x^{12}-1567011 x^{11}+3204298 x^{10}-5047742 \
x^9+6112277 x^8-5641523 x^7+3908201 x^6-1983555 x^5+711318 x^4-170618 \
x^3+25092 x^2-1950 x+60\\\\right\\\\}\"\>"], "Output",
 CellChangeTimes->{
  3.481677501916697*^9, {3.481678630217864*^9, 3.4816786462754602`*^9}, 
   3.481678741896489*^9}]
}, Open  ]],

Cell[TextData[StyleBox["For the translation by 2 case, we calculate the \
possible q values.",
 FontSize->24,
 Background->RGBColor[1, 0.5, 0.5]]], "Text",
 CellChangeTimes->{{3.47701002714187*^9, 3.477010032361343*^9}, {
   3.481677513038216*^9, 3.4816775139663267`*^9}, {3.505234349601274*^9, 
   3.505234378126927*^9}, {3.505234442468816*^9, 3.505234442643936*^9}, 
   3.505234474845793*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{"qFromd", "[", 
   RowBox[{"DimensionOfGenerator", "[", 
    RowBox[{"Translate", "[", 
     RowBox[{
      RowBox[{"FSM", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", "2"}], "]"}], "]"}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.477006018499815*^9, 3.4770060563102427`*^9}, {
  3.481568368966638*^9, 3.481568369109243*^9}, {3.4815688040891047`*^9, 
  3.481568808303001*^9}}],

Cell[BoxData["1.599171188931256`"], "Output",
 CellChangeTimes->{{3.4770060317529793`*^9, 3.477006057400346*^9}, 
   3.481568370069715*^9, 3.4815688113848248`*^9, 3.4816779340909147`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"possibleValueOfqForFSM", "[", 
   RowBox[{"2", ",", "1"}], "]"}], "=", 
  RowBox[{"DeleteCases", "[", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"PositiveOmegaInequality", "[", 
        RowBox[{
         RowBox[{"FSM", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{"FSM", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", "1"}], "]"}], "[", 
       RowBox[{"d", ",", "2", ",", "q"}], "]"}], "\[Equal]", "0"}], "]"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"___", ",", 
      RowBox[{"q", "\[Rule]", 
       RowBox[{"x_", "/;", 
        RowBox[{
         RowBox[{
          RowBox[{"Im", "[", "x", "]"}], "\[NotEqual]", "0"}], "\[Or]", 
         RowBox[{"!", 
          RowBox[{"(", 
           RowBox[{"x", ">", "1"}], ")"}]}]}]}]}], ",", "___"}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.46695370225924*^9, 3.466953706923361*^9}, {
  3.476572409126987*^9, 3.476572454298554*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"q", "\[Rule]", 
    SqrtBox[
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "-", "#1", "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["#1", "2"]}], "-", 
         RowBox[{"5", " ", 
          SuperscriptBox["#1", "3"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["#1", "4"]}], "-", 
         RowBox[{"5", " ", 
          SuperscriptBox["#1", "5"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["#1", "6"]}], "-", 
         SuperscriptBox["#1", "7"], "+", 
         SuperscriptBox["#1", "8"]}], "&"}], ",", "2"}], "]"}]]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.466953708684226*^9, {3.4765724364799547`*^9, 3.476572461792233*^9}, 
   3.4814988814281797`*^9, 3.481568762999722*^9, 3.481573580355957*^9, 
   3.481677817080866*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ToString", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"RootReduce", "[", 
      SqrtBox[
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "-", "#1", "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["#1", "2"]}], "-", 
           RowBox[{"5", " ", 
            SuperscriptBox["#1", "3"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
           RowBox[{"5", " ", 
            SuperscriptBox["#1", "5"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["#1", "6"]}], "-", 
           SuperscriptBox["#1", "7"], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "2"}], "]"}]], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", "x", "]"}], ",", "TeXForm"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.476574405462606*^9, 3.476574416484473*^9}, {
  3.477009531495248*^9, 3.477009541656643*^9}}],

Cell[BoxData["\<\"x^{16}-x^{14}-2 x^{12}-5 x^{10}-2 x^8-5 x^6-2 \
x^4-x^2+1\"\>"], "Output",
 CellChangeTimes->{3.4765744172130613`*^9, 3.477009542774283*^9, 
  3.481677817988208*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{"q", "/.", 
   RowBox[{"possibleValueOfqForFSM", "[", 
    RowBox[{"2", ",", "1"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4669539135444183`*^9, 3.466953914557708*^9}, {
  3.4770095514879713`*^9, 3.47700955260925*^9}}],

Cell[BoxData[
 RowBox[{"{", "1.6340655788053167`", "}"}]], "Output",
 CellChangeTimes->{3.4669539197049093`*^9, 3.477009553290362*^9, 
  3.4815687663817673`*^9, 3.481677818758814*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ToString", "[", 
  RowBox[{
   RowBox[{"MinimalPolynomial", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q", "+", 
         RowBox[{"q", "^", 
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}]}]}], ")"}], "^", "2"}], "/.", 
      RowBox[{"possibleValueOfqForFSM", "[", 
       RowBox[{"2", ",", "1"}], "]"}]}], ",", "x"}], "]"}], ",", "TeXForm"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.481573443312195*^9, 3.4815734838445168`*^9}, 
   3.481573530147071*^9, {3.481573576712068*^9, 3.481573578917769*^9}, {
   3.4815737789223013`*^9, 3.481573782871779*^9}, {3.481677743224678*^9, 
   3.48167784283801*^9}, {3.48167791409531*^9, 3.481677920598941*^9}}],

Cell[BoxData["\<\"\\\\left\\\\{x^8-17 x^7+117 x^6-423 x^5+873 x^4-1051 \
x^3+728 x^2-270 x+40\\\\right\\\\}\"\>"], "Output",
 CellChangeTimes->{
  3.48157378387494*^9, {3.481677744200576*^9, 3.481677843295244*^9}, 
   3.481677920943569*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"possibleValueOfqForFSM", "[", 
   RowBox[{"2", ",", 
    RowBox[{"-", "1"}]}], "]"}], "=", 
  RowBox[{
   RowBox[{"DeleteCases", "[", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"PositiveOmegaInequality", "[", 
          RowBox[{
           RowBox[{"FSM", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", 
           RowBox[{"FSM", "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", "1"}], "]"}], "[", 
         RowBox[{"d", ",", "2", ",", "q"}], "]"}], "+", "4"}], "\[Equal]", 
       "0"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"___", ",", 
       RowBox[{"q", "\[Rule]", 
        RowBox[{"x_", "/;", 
         RowBox[{
          RowBox[{
           RowBox[{"Im", "[", "x", "]"}], "\[NotEqual]", "0"}], "\[Or]", 
          RowBox[{"!", 
           RowBox[{"(", 
            RowBox[{"x", ">", "1"}], ")"}]}]}]}]}], ",", "___"}], "}"}]}], 
    "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.466953736107305*^9, 3.4669537450304613`*^9}, {
  3.476572606170206*^9, 3.476572609180787*^9}, {3.477010107348365*^9, 
  3.477010108943198*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"q", "\[Rule]", 
   SqrtBox[
    RowBox[{"Root", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "-", "#1", "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["#1", "3"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["#1", "5"]}], "-", 
        SuperscriptBox["#1", "7"], "+", 
        SuperscriptBox["#1", "8"]}], "&"}], ",", "2"}], "]"}]]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.46695374625968*^9, 3.47657260958327*^9, 
  3.477010110071848*^9, 3.481498850915352*^9, 3.4815689344196978`*^9, 
  3.4816778632834578`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ToString", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"RootReduce", "[", 
      SqrtBox[
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "-", "#1", "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["#1", "3"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["#1", "5"]}], "-", 
           SuperscriptBox["#1", "7"], "+", 
           SuperscriptBox["#1", "8"]}], "&"}], ",", "2"}], "]"}]], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", "x", "]"}], ",", "TeXForm"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.476574405462606*^9, 3.476574416484473*^9}, {
  3.476574531145967*^9, 3.47657453453295*^9}, {3.477009712707241*^9, 
  3.4770097549724617`*^9}}],

Cell[BoxData["\<\"x^{16}-x^{14}-2 x^{10}-2 x^6-x^2+1\"\>"], "Output",
 CellChangeTimes->{3.4770097553847322`*^9, 3.48167786398167*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{"q", "/.", 
   RowBox[{"possibleValueOfqForFSM", "[", 
    RowBox[{"2", ",", 
     RowBox[{"-", "1"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.466953927558095*^9, {3.477009762729657*^9, 3.477009766489493*^9}}],

Cell[BoxData["1.3452841088282992`"], "Output",
 CellChangeTimes->{3.466953928045371*^9, 3.477009766904921*^9, 
  3.4816778647214212`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"possibleValueOfqForFSM", "[", 
   RowBox[{"2", ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"i", 
        RowBox[{
         RowBox[{"(", "3", ")"}], "^", 
         RowBox[{"(", 
          RowBox[{"1", "/", "2"}], ")"}]}]}]}], ")"}], "/", "2"}]}], "]"}], 
  "=", 
  RowBox[{"DeleteCases", "[", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"PositiveOmegaInequality", "[", 
         RowBox[{
          RowBox[{"FSM", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"FSM", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", "1"}], "]"}], "[", 
        RowBox[{"d", ",", "2", ",", "q"}], "]"}], "+", "1"}], "\[Equal]", 
      "0"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"___", ",", 
      RowBox[{"q", "\[Rule]", 
       RowBox[{"x_", "/;", 
        RowBox[{
         RowBox[{
          RowBox[{"Im", "[", "x", "]"}], "\[NotEqual]", "0"}], "\[Or]", 
         RowBox[{"!", 
          RowBox[{"(", 
           RowBox[{"x", ">", "1"}], ")"}]}]}]}]}], ",", "___"}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.4669538436949053`*^9, 3.4669538767452993`*^9}, {
  3.47657269286154*^9, 3.476572714036639*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"q", "\[Rule]", 
    RowBox[{"\[Sqrt]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "-", 
         SuperscriptBox["#1", "2"], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["#1", "3"]}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["#1", "4"]}], "-", 
         RowBox[{"19", " ", 
          SuperscriptBox["#1", "5"]}], "-", 
         RowBox[{"38", " ", 
          SuperscriptBox["#1", "6"]}], "-", 
         RowBox[{"67", " ", 
          SuperscriptBox["#1", "7"]}], "-", 
         RowBox[{"98", " ", 
          SuperscriptBox["#1", "8"]}], "-", 
         RowBox[{"139", " ", 
          SuperscriptBox["#1", "9"]}], "-", 
         RowBox[{"178", " ", 
          SuperscriptBox["#1", "10"]}], "-", 
         RowBox[{"218", " ", 
          SuperscriptBox["#1", "11"]}], "-", 
         RowBox[{"238", " ", 
          SuperscriptBox["#1", "12"]}], "-", 
         RowBox[{"246", " ", 
          SuperscriptBox["#1", "13"]}], "-", 
         RowBox[{"238", " ", 
          SuperscriptBox["#1", "14"]}], "-", 
         RowBox[{"218", " ", 
          SuperscriptBox["#1", "15"]}], "-", 
         RowBox[{"178", " ", 
          SuperscriptBox["#1", "16"]}], "-", 
         RowBox[{"139", " ", 
          SuperscriptBox["#1", "17"]}], "-", 
         RowBox[{"98", " ", 
          SuperscriptBox["#1", "18"]}], "-", 
         RowBox[{"67", " ", 
          SuperscriptBox["#1", "19"]}], "-", 
         RowBox[{"38", " ", 
          SuperscriptBox["#1", "20"]}], "-", 
         RowBox[{"19", " ", 
          SuperscriptBox["#1", "21"]}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["#1", "22"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["#1", "23"]}], "-", 
         SuperscriptBox["#1", "24"], "+", 
         SuperscriptBox["#1", "26"]}], "&"}], ",", "2"}], "]"}]}]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.466953878278326*^9, 3.476572715390902*^9, 
  3.477009791378927*^9, 3.4815006208534403`*^9, 3.481677683056031*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ToString", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"RootReduce", "[", 
      RowBox[{"\[Sqrt]", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "-", 
           SuperscriptBox["#1", "2"], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["#1", "3"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
           RowBox[{"19", " ", 
            SuperscriptBox["#1", "5"]}], "-", 
           RowBox[{"38", " ", 
            SuperscriptBox["#1", "6"]}], "-", 
           RowBox[{"67", " ", 
            SuperscriptBox["#1", "7"]}], "-", 
           RowBox[{"98", " ", 
            SuperscriptBox["#1", "8"]}], "-", 
           RowBox[{"139", " ", 
            SuperscriptBox["#1", "9"]}], "-", 
           RowBox[{"178", " ", 
            SuperscriptBox["#1", "10"]}], "-", 
           RowBox[{"218", " ", 
            SuperscriptBox["#1", "11"]}], "-", 
           RowBox[{"238", " ", 
            SuperscriptBox["#1", "12"]}], "-", 
           RowBox[{"246", " ", 
            SuperscriptBox["#1", "13"]}], "-", 
           RowBox[{"238", " ", 
            SuperscriptBox["#1", "14"]}], "-", 
           RowBox[{"218", " ", 
            SuperscriptBox["#1", "15"]}], "-", 
           RowBox[{"178", " ", 
            SuperscriptBox["#1", "16"]}], "-", 
           RowBox[{"139", " ", 
            SuperscriptBox["#1", "17"]}], "-", 
           RowBox[{"98", " ", 
            SuperscriptBox["#1", "18"]}], "-", 
           RowBox[{"67", " ", 
            SuperscriptBox["#1", "19"]}], "-", 
           RowBox[{"38", " ", 
            SuperscriptBox["#1", "20"]}], "-", 
           RowBox[{"19", " ", 
            SuperscriptBox["#1", "21"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["#1", "22"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["#1", "23"]}], "-", 
           SuperscriptBox["#1", "24"], "+", 
           SuperscriptBox["#1", "26"]}], "&"}], ",", "2"}], "]"}]}], "]"}], 
     "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", "x", "]"}], ",", "TeXForm"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.476574405462606*^9, 3.476574416484473*^9}, {
  3.476574531145967*^9, 3.47657453453295*^9}, {3.476574584657604*^9, 
  3.47657459201623*^9}, {3.477009811314698*^9, 3.477009820908321*^9}}],

Cell[BoxData["\<\"x^{52}-x^{48}-4 x^{46}-6 x^{44}-19 x^{42}-38 x^{40}-67 \
x^{38}-98 x^{36}-139 x^{34}-178 x^{32}-218 x^{30}-238 x^{28}-246 x^{26}-238 \
x^{24}-218 x^{22}-178 x^{20}-139 x^{18}-98 x^{16}-67 x^{14}-38 x^{12}-19 \
x^{10}-6 x^8-4 x^6-x^4+1\"\>"], "Output",
 CellChangeTimes->{3.4765744172130613`*^9, 3.476574534891116*^9, 
  3.476574593006377*^9, 3.477009821376437*^9, 3.481677683954033*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{"q", "/.", 
   RowBox[{"possibleValueOfqForFSM", "[", 
    RowBox[{"2", ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"i", 
         RowBox[{
          RowBox[{"(", "3", ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", "2"}], ")"}]}]}]}], ")"}], "/", "2"}]}], "]"}]}],
   "]"}]], "Input",
 CellChangeTimes->{
  3.466953927558095*^9, {3.466953986273016*^9, 3.466953988687872*^9}, {
   3.477009828395836*^9, 3.477009830539206*^9}}],

Cell[BoxData[
 RowBox[{"{", "1.6068539012300123`", "}"}]], "Output",
 CellChangeTimes->{3.466953928045371*^9, 3.4669539892092237`*^9, 
  3.477009830954878*^9, 3.481677684764926*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ToString", "[", 
  RowBox[{
   RowBox[{"MinimalPolynomial", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q", "+", 
         RowBox[{"q", "^", 
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}]}]}], ")"}], "^", "2"}], "/.", 
      RowBox[{"possibleValueOfqForFSM", "[", 
       RowBox[{"2", ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"i", 
            RowBox[{
             RowBox[{"(", "3", ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"1", "/", "2"}], ")"}]}]}]}], ")"}], "/", "2"}]}], 
       "]"}]}], ",", "x"}], "]"}], ",", "TeXForm"}], "]"}]], "Input",
 CellChangeTimes->{{3.481573443312195*^9, 3.4815734838445168`*^9}, 
   3.481573530147071*^9, {3.481573576712068*^9, 3.481573578917769*^9}, {
   3.4815737789223013`*^9, 3.481573782871779*^9}, {3.481677674893659*^9, 
   3.481677676054862*^9}, {3.481677873705916*^9, 3.4816779078076572`*^9}}],

Cell[BoxData["\<\"\\\\left\\\\{x^{26}-52 x^{25}+1274 x^{24}-19556 \
x^{23}+210973 x^{22}-1700839 x^{21}+10636896 x^{20}-52877559 x^{19}+212413803 \
x^{18}-697273118 x^{17}+1884236846 x^{16}-4210330754 x^{15}+7795479768 \
x^{14}-11959321881 x^{13}+15172316402 x^{12}-15855368481 x^{11}+13566541508 \
x^{10}-9424959367 x^9+5256457626 x^8-2318366783 x^7+792618061 x^6-204478803 \
x^5+38353236 x^4-4957987 x^3+406840 x^2-18396 x+336\\\\right\\\\}\"\>"], \
"Output",
 CellChangeTimes->{{3.481677677664753*^9, 3.481677685571412*^9}, {
  3.481677882839554*^9, 3.481677908346608*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"possibleValueOfqForFSM", "[", 
   RowBox[{"2", ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"i", 
        RowBox[{
         RowBox[{"(", "3", ")"}], "^", 
         RowBox[{"(", 
          RowBox[{"1", "/", "2"}], ")"}]}]}]}], ")"}], "/", "2"}]}], "]"}], 
  "=", 
  RowBox[{"DeleteCases", "[", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"PositiveOmegaInequality", "[", 
         RowBox[{
          RowBox[{"FSM", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"FSM", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", "1"}], "]"}], "[", 
        RowBox[{"d", ",", "2", ",", "q"}], "]"}], "+", "3"}], "\[Equal]", 
      "0"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"___", ",", 
      RowBox[{"q", "\[Rule]", 
       RowBox[{"x_", "/;", 
        RowBox[{
         RowBox[{
          RowBox[{"Im", "[", "x", "]"}], "\[NotEqual]", "0"}], "\[Or]", 
         RowBox[{"!", 
          RowBox[{"(", 
           RowBox[{"x", ">", "1"}], ")"}]}]}]}]}], ",", "___"}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.46695389564462*^9, 3.466953898865609*^9}, {
  3.4765729123119507`*^9, 3.476572915272461*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"q", "\[Rule]", 
    RowBox[{"\[Sqrt]", 
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "-", 
         SuperscriptBox["#1", "2"], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["#1", "3"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["#1", "4"]}], "-", 
         RowBox[{"9", " ", 
          SuperscriptBox["#1", "5"]}], "-", 
         RowBox[{"14", " ", 
          SuperscriptBox["#1", "6"]}], "-", 
         RowBox[{"21", " ", 
          SuperscriptBox["#1", "7"]}], "-", 
         RowBox[{"24", " ", 
          SuperscriptBox["#1", "8"]}], "-", 
         RowBox[{"29", " ", 
          SuperscriptBox["#1", "9"]}], "-", 
         RowBox[{"36", " ", 
          SuperscriptBox["#1", "10"]}], "-", 
         RowBox[{"42", " ", 
          SuperscriptBox["#1", "11"]}], "-", 
         RowBox[{"44", " ", 
          SuperscriptBox["#1", "12"]}], "-", 
         RowBox[{"42", " ", 
          SuperscriptBox["#1", "13"]}], "-", 
         RowBox[{"44", " ", 
          SuperscriptBox["#1", "14"]}], "-", 
         RowBox[{"42", " ", 
          SuperscriptBox["#1", "15"]}], "-", 
         RowBox[{"36", " ", 
          SuperscriptBox["#1", "16"]}], "-", 
         RowBox[{"29", " ", 
          SuperscriptBox["#1", "17"]}], "-", 
         RowBox[{"24", " ", 
          SuperscriptBox["#1", "18"]}], "-", 
         RowBox[{"21", " ", 
          SuperscriptBox["#1", "19"]}], "-", 
         RowBox[{"14", " ", 
          SuperscriptBox["#1", "20"]}], "-", 
         RowBox[{"9", " ", 
          SuperscriptBox["#1", "21"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["#1", "22"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["#1", "23"]}], "-", 
         SuperscriptBox["#1", "24"], "+", 
         SuperscriptBox["#1", "26"]}], "&"}], ",", "2"}], "]"}]}]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.4669539008432007`*^9, 3.476572915817972*^9, 
  3.477010167201003*^9, 3.481498903238408*^9, 3.481573675862575*^9, 
  3.481677939844617*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ToString", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"RootReduce", "[", 
      RowBox[{"\[Sqrt]", 
       RowBox[{"Root", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "-", 
           SuperscriptBox["#1", "2"], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["#1", "3"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["#1", "4"]}], "-", 
           RowBox[{"9", " ", 
            SuperscriptBox["#1", "5"]}], "-", 
           RowBox[{"14", " ", 
            SuperscriptBox["#1", "6"]}], "-", 
           RowBox[{"21", " ", 
            SuperscriptBox["#1", "7"]}], "-", 
           RowBox[{"24", " ", 
            SuperscriptBox["#1", "8"]}], "-", 
           RowBox[{"29", " ", 
            SuperscriptBox["#1", "9"]}], "-", 
           RowBox[{"36", " ", 
            SuperscriptBox["#1", "10"]}], "-", 
           RowBox[{"42", " ", 
            SuperscriptBox["#1", "11"]}], "-", 
           RowBox[{"44", " ", 
            SuperscriptBox["#1", "12"]}], "-", 
           RowBox[{"42", " ", 
            SuperscriptBox["#1", "13"]}], "-", 
           RowBox[{"44", " ", 
            SuperscriptBox["#1", "14"]}], "-", 
           RowBox[{"42", " ", 
            SuperscriptBox["#1", "15"]}], "-", 
           RowBox[{"36", " ", 
            SuperscriptBox["#1", "16"]}], "-", 
           RowBox[{"29", " ", 
            SuperscriptBox["#1", "17"]}], "-", 
           RowBox[{"24", " ", 
            SuperscriptBox["#1", "18"]}], "-", 
           RowBox[{"21", " ", 
            SuperscriptBox["#1", "19"]}], "-", 
           RowBox[{"14", " ", 
            SuperscriptBox["#1", "20"]}], "-", 
           RowBox[{"9", " ", 
            SuperscriptBox["#1", "21"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["#1", "22"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["#1", "23"]}], "-", 
           SuperscriptBox["#1", "24"], "+", 
           SuperscriptBox["#1", "26"]}], "&"}], ",", "2"}], "]"}]}], "]"}], 
     "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", "x", "]"}], ",", "TeXForm"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.476574405462606*^9, 3.476574416484473*^9}, {
  3.476574531145967*^9, 3.47657453453295*^9}, {3.476574584657604*^9, 
  3.47657459201623*^9}, {3.4765747057541533`*^9, 3.476574713878417*^9}, {
  3.477010211839245*^9, 3.47701022256912*^9}}],

Cell[BoxData["\<\"x^{52}-x^{48}-4 x^{46}-4 x^{44}-9 x^{42}-14 x^{40}-21 \
x^{38}-24 x^{36}-29 x^{34}-36 x^{32}-42 x^{30}-44 x^{28}-42 x^{26}-44 \
x^{24}-42 x^{22}-36 x^{20}-29 x^{18}-24 x^{16}-21 x^{14}-14 x^{12}-9 x^{10}-4 \
x^8-4 x^6-x^4+1\"\>"], "Output",
 CellChangeTimes->{3.4765744172130613`*^9, 3.476574534891116*^9, 
  3.476574593006377*^9, 3.476574714612928*^9, 3.477010222994217*^9, 
  3.48167794081528*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{"q", "/.", 
   RowBox[{"possibleValueOfqForFSM", "[", 
    RowBox[{"2", ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"i", 
         RowBox[{
          RowBox[{"(", "3", ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", "2"}], ")"}]}]}]}], ")"}], "/", "2"}]}], "]"}]}],
   "]"}]], "Input",
 CellChangeTimes->{
  3.466953927558095*^9, {3.4669539803665543`*^9, 3.466953980856638*^9}, {
   3.477010201714014*^9, 3.477010204798829*^9}}],

Cell[BoxData[
 RowBox[{"{", "1.520254249698101`", "}"}]], "Output",
 CellChangeTimes->{3.466953928045371*^9, 3.4669539816957808`*^9, 
  3.4770102052395973`*^9, 3.481677941758155*^9}]
}, Open  ]],

Cell[TextData[StyleBox["Use connections to rule out these possible q values.",
 
 FontSize->24,
 Background->RGBColor[1, 0.5, 0.5]]], "Text",
 CellChangeTimes->{{3.50523454027922*^9, 3.5052345580134363`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"OcneanuDisplay", "[", 
  RowBox[{
   RowBox[{"FSM", "[", 
    RowBox[{"[", "1", "]"}], "]"}], ",", 
   RowBox[{"FSM", "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5044575241638823`*^9, 3.504457536658833*^9}}],

Cell[BoxData[
 GraphicsBox[{LineBox[{{0, 0}, {1, 1}}], LineBox[{{2, 0}, {3, 1}}], 
   LineBox[NCache[{{Rational[7, 2], 0}, {Rational[9, 2], 1}}, {{3.5, 0}, {
      4.5, 1}}]], 
   LineBox[NCache[{{Rational[9, 2], 0}, {Rational[11, 2], 1}}, {{4.5, 0}, {
      5.5, 1}}]], 
   LineBox[NCache[{{Rational[23, 4], 0}, {Rational[19, 3], 1}}, {{5.75, 0}, {
      6.333333333333333, 1}}]], 
   LineBox[NCache[{{Rational[25, 4], 0}, {7, 1}}, {{6.25, 0}, {7, 1}}]], 
   LineBox[NCache[{{Rational[27, 4], 0}, {Rational[23, 3], 1}}, {{6.75, 0}, {
      7.666666666666667, 1}}]], 
   LineBox[NCache[{{Rational[29, 4], 0}, {Rational[25, 3], 1}}, {{7.25, 0}, {
      8.333333333333334, 1}}]], 
   LineBox[NCache[{{Rational[33, 4], 0}, {9, 1}}, {{8.25, 0}, {9, 1}}]], 
   LineBox[NCache[{{Rational[35, 4], 0}, {Rational[29, 3], 1}}, {{8.75, 0}, {
      9.666666666666666, 1}}]], LineBox[{{1, 1}, {2, 0}}], 
   LineBox[NCache[{{3, 1}, {Rational[7, 2], 0}}, {{3, 1}, {3.5, 0}}]], 
   LineBox[NCache[{{3, 1}, {Rational[9, 2], 0}}, {{3, 1}, {4.5, 0}}]], 
   LineBox[NCache[{{Rational[9, 2], 1}, {Rational[21, 4], 0}}, {{4.5, 1}, {
      5.25, 0}}]], 
   LineBox[NCache[{{Rational[9, 2], 1}, {Rational[23, 4], 0}}, {{4.5, 1}, {
      5.75, 0}}]], 
   LineBox[NCache[{{Rational[11, 2], 1}, {Rational[25, 4], 0}}, {{5.5, 1}, {
      6.25, 0}}]], 
   LineBox[NCache[{{Rational[11, 2], 1}, {Rational[27, 4], 0}}, {{5.5, 1}, {
      6.75, 0}}]], 
   LineBox[NCache[{{Rational[19, 3], 1}, {Rational[29, 4], 0}}, {{
      6.333333333333333, 1}, {7.25, 0}}]], 
   LineBox[NCache[{{Rational[19, 3], 1}, {Rational[31, 4], 0}}, {{
      6.333333333333333, 1}, {7.75, 0}}]], 
   LineBox[NCache[{{7, 1}, {Rational[33, 4], 0}}, {{7, 1}, {8.25, 0}}]], 
   LineBox[NCache[{{Rational[23, 3], 1}, {Rational[35, 4], 0}}, {{
      7.666666666666667, 1}, {8.75, 0}}]], LineBox[{{1, 1}, {2, 2}}], 
   LineBox[NCache[{{3, 1}, {Rational[7, 2], 2}}, {{3, 1}, {3.5, 2}}]], 
   LineBox[NCache[{{3, 1}, {Rational[9, 2], 2}}, {{3, 1}, {4.5, 2}}]], 
   LineBox[NCache[{{Rational[9, 2], 1}, {Rational[11, 2], 2}}, {{4.5, 1}, {
      5.5, 2}}]], 
   LineBox[NCache[{{Rational[11, 2], 1}, {Rational[13, 2], 2}}, {{5.5, 1}, {
      6.5, 2}}]], 
   LineBox[NCache[{{Rational[19, 3], 1}, {Rational[15, 2], 2}}, {{
      6.333333333333333, 1}, {7.5, 2}}]], 
   LineBox[NCache[{{7, 1}, {Rational[17, 2], 2}}, {{7, 1}, {8.5, 2}}]], 
   LineBox[{{0, 2}, {1, 1}}], LineBox[{{2, 2}, {3, 1}}], 
   LineBox[NCache[{{Rational[7, 2], 2}, {Rational[9, 2], 1}}, {{3.5, 2}, {
      4.5, 1}}]], 
   LineBox[NCache[{{Rational[7, 2], 2}, {Rational[11, 2], 1}}, {{3.5, 2}, {
      5.5, 1}}]], 
   LineBox[NCache[{{Rational[11, 2], 2}, {7, 1}}, {{5.5, 2}, {7, 1}}]], 
   LineBox[NCache[{{Rational[13, 2], 2}, {Rational[19, 3], 1}}, {{6.5, 2}, {
      6.333333333333333, 1}}]], 
   LineBox[NCache[{{Rational[13, 2], 2}, {Rational[23, 3], 1}}, {{6.5, 2}, {
      7.666666666666667, 1}}]], 
   LineBox[NCache[{{Rational[15, 2], 2}, {9, 1}}, {{7.5, 2}, {9, 1}}]], 
   LineBox[NCache[{{Rational[17, 2], 2}, {Rational[25, 3], 1}}, {{8.5, 2}, {
      8.333333333333334, 1}}]], 
   LineBox[NCache[{{Rational[17, 2], 2}, {Rational[29, 3], 1}}, {{8.5, 2}, {
      9.666666666666666, 1}}]], LineBox[{{0, 2}, {1, 3}}], 
   LineBox[{{2, 2}, {3, 3}}], 
   LineBox[NCache[{{Rational[7, 2], 2}, {Rational[9, 2], 3}}, {{3.5, 2}, {
      4.5, 3}}]], 
   LineBox[NCache[{{Rational[7, 2], 2}, {Rational[11, 2], 3}}, {{3.5, 2}, {
      5.5, 3}}]], 
   LineBox[NCache[{{Rational[11, 2], 2}, {7, 3}}, {{5.5, 2}, {7, 3}}]], 
   LineBox[NCache[{{Rational[13, 2], 2}, {Rational[19, 3], 3}}, {{6.5, 2}, {
      6.333333333333333, 3}}]], 
   LineBox[NCache[{{Rational[13, 2], 2}, {Rational[23, 3], 3}}, {{6.5, 2}, {
      7.666666666666667, 3}}]], 
   LineBox[NCache[{{Rational[15, 2], 2}, {Rational[25, 3], 3}}, {{7.5, 2}, {
      8.333333333333334, 3}}]], 
   LineBox[NCache[{{Rational[15, 2], 2}, {Rational[29, 3], 3}}, {{7.5, 2}, {
      9.666666666666666, 3}}]], 
   LineBox[NCache[{{Rational[17, 2], 2}, {9, 3}}, {{8.5, 2}, {9, 3}}]], 
   LineBox[{{1, 3}, {2, 2}}], 
   LineBox[NCache[{{3, 3}, {Rational[7, 2], 2}}, {{3, 3}, {3.5, 2}}]], 
   LineBox[NCache[{{3, 3}, {Rational[9, 2], 2}}, {{3, 3}, {4.5, 2}}]], 
   LineBox[NCache[{{Rational[9, 2], 3}, {Rational[11, 2], 2}}, {{4.5, 3}, {
      5.5, 2}}]], 
   LineBox[NCache[{{Rational[11, 2], 3}, {Rational[13, 2], 2}}, {{5.5, 3}, {
      6.5, 2}}]], 
   LineBox[NCache[{{Rational[19, 3], 3}, {Rational[17, 2], 2}}, {{
      6.333333333333333, 3}, {8.5, 2}}]], 
   LineBox[NCache[{{7, 3}, {Rational[15, 2], 2}}, {{7, 3}, {7.5, 2}}]], 
   LineBox[{{1, 3}, {2, 4}}], 
   LineBox[NCache[{{3, 3}, {Rational[7, 2], 4}}, {{3, 3}, {3.5, 4}}]], 
   LineBox[NCache[{{3, 3}, {Rational[9, 2], 4}}, {{3, 3}, {4.5, 4}}]], 
   LineBox[NCache[{{Rational[9, 2], 3}, {Rational[21, 4], 4}}, {{4.5, 3}, {
      5.25, 4}}]], 
   LineBox[NCache[{{Rational[9, 2], 3}, {Rational[25, 4], 4}}, {{4.5, 3}, {
      6.25, 4}}]], 
   LineBox[NCache[{{Rational[11, 2], 3}, {Rational[23, 4], 4}}, {{5.5, 3}, {
      5.75, 4}}]], 
   LineBox[NCache[{{Rational[11, 2], 3}, {Rational[27, 4], 4}}, {{5.5, 3}, {
      6.75, 4}}]], 
   LineBox[NCache[{{Rational[19, 3], 3}, {Rational[29, 4], 4}}, {{
      6.333333333333333, 3}, {7.25, 4}}]], 
   LineBox[NCache[{{Rational[19, 3], 3}, {Rational[35, 4], 4}}, {{
      6.333333333333333, 3}, {8.75, 4}}]], 
   LineBox[NCache[{{7, 3}, {Rational[33, 4], 4}}, {{7, 3}, {8.25, 4}}]], 
   LineBox[NCache[{{Rational[23, 3], 3}, {Rational[31, 4], 4}}, {{
      7.666666666666667, 3}, {7.75, 4}}]], LineBox[{{0, 4}, {1, 3}}], 
   LineBox[{{2, 4}, {3, 3}}], 
   LineBox[NCache[{{Rational[7, 2], 4}, {Rational[9, 2], 3}}, {{3.5, 4}, {
      4.5, 3}}]], 
   LineBox[NCache[{{Rational[9, 2], 4}, {Rational[11, 2], 3}}, {{4.5, 4}, {
      5.5, 3}}]], 
   LineBox[NCache[{{Rational[23, 4], 4}, {7, 3}}, {{5.75, 4}, {7, 3}}]], 
   LineBox[NCache[{{Rational[25, 4], 4}, {Rational[19, 3], 3}}, {{6.25, 4}, {
      6.333333333333333, 3}}]], 
   LineBox[NCache[{{Rational[27, 4], 4}, {Rational[23, 3], 3}}, {{6.75, 4}, {
      7.666666666666667, 3}}]], 
   LineBox[NCache[{{Rational[29, 4], 4}, {Rational[25, 3], 3}}, {{7.25, 4}, {
      8.333333333333334, 3}}]], 
   LineBox[
    NCache[{{Rational[31, 4], 4}, {Rational[29, 3], 3}}, {{7.75, 4}, {
      9.666666666666666, 3}}]], 
   LineBox[NCache[{{Rational[33, 4], 4}, {9, 3}}, {{8.25, 4}, {9, 3}}]]},
  ImageSize->{939., Automatic}]], "Output",
 CellChangeTimes->{{3.504457528278212*^9, 3.504457537131003*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"RelativeDimensionsByDepth", "[", 
    RowBox[{
     RowBox[{"FSM", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"FSM", "[", 
      RowBox[{"[", "2", "]"}], "]"}], ",", "1"}], "]"}], "[", 
   RowBox[{"d", ",", "n", ",", "q"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.504458127372677*^9, 3.504458145416765*^9}, {
   3.504459697190728*^9, 3.504459697283599*^9}, 3.5052345794513617`*^9, 
   3.505234620268442*^9, 3.5052347566995173`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"RelativeDimensionsByDepth", "[", 
    RowBox[{
     RowBox[{"FSM", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"FSM", "[", 
      RowBox[{"[", "2", "]"}], "]"}], ",", "1"}], "]"}], "[", 
   RowBox[{"d", ",", "n", ",", "q"}], "]"}], "[", 
  RowBox[{"[", 
   RowBox[{"2", ",", "5", ",", "1"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.505234638219709*^9, 3.505234671050128*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["q", 
    RowBox[{
     RowBox[{"-", "4"}], "-", "n"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["q", 
      RowBox[{"12", "+", 
       RowBox[{"2", " ", "n"}]}]]}], ")"}]}], 
  RowBox[{
   RowBox[{"-", "1"}], "+", 
   SuperscriptBox["q", "4"]}]]], "Output",
 CellChangeTimes->{{3.505234648829174*^9, 3.505234671524494*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"RelativeDimensionsByDepth", "[", 
    RowBox[{
     RowBox[{"FSM", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"FSM", "[", 
      RowBox[{"[", "2", "]"}], "]"}], ",", "1"}], "]"}], "[", 
   RowBox[{"d", ",", "n", ",", "q"}], "]"}], "[", 
  RowBox[{"[", 
   RowBox[{"1", ",", "7", ",", "2"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.505234695346171*^9, 3.505234704762433*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["q", 
    RowBox[{
     RowBox[{"-", "6"}], "-", "n"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["q", "4"], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "6"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "8"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["q", "10"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "12"]}], "+", 
     SuperscriptBox["q", "14"], "-", 
     SuperscriptBox["q", 
      RowBox[{"10", "+", 
       RowBox[{"2", " ", "n"}]}]], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", 
       RowBox[{"12", "+", 
        RowBox[{"2", " ", "n"}]}]]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["q", 
       RowBox[{"14", "+", 
        RowBox[{"2", " ", "n"}]}]]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", 
       RowBox[{"16", "+", 
        RowBox[{"2", " ", "n"}]}]]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", 
       RowBox[{"18", "+", 
        RowBox[{"2", " ", "n"}]}]]}], "-", 
     SuperscriptBox["q", 
      RowBox[{"20", "+", 
       RowBox[{"2", " ", "n"}]}]], "+", 
     SuperscriptBox["q", 
      RowBox[{"24", "+", 
       RowBox[{"2", " ", "n"}]}]]}], ")"}]}], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["q", "2"]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["q", "4"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "6"]}]}], ")"}]}]]], "Output",
 CellChangeTimes->{{3.5052347017969627`*^9, 3.505234705253088*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"RelativeDimensionsByDepth", "[", 
    RowBox[{
     RowBox[{"FSM", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"FSM", "[", 
      RowBox[{"[", "2", "]"}], "]"}], ",", "1"}], "]"}], "[", 
   RowBox[{"d", ",", "n", ",", "q"}], "]"}], "[", 
  RowBox[{"[", 
   RowBox[{"1", ",", "6", ",", "1"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.505234723524845*^9, 3.505234725730383*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["q", 
    RowBox[{
     RowBox[{"-", "5"}], "-", "n"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "-", 
     SuperscriptBox["q", "6"], "+", 
     SuperscriptBox["q", "10"], "-", 
     SuperscriptBox["q", 
      RowBox[{"10", "+", 
       RowBox[{"2", " ", "n"}]}]], "+", 
     SuperscriptBox["q", 
      RowBox[{"14", "+", 
       RowBox[{"2", " ", "n"}]}]], "+", 
     SuperscriptBox["q", 
      RowBox[{"20", "+", 
       RowBox[{"2", " ", "n"}]}]]}], ")"}]}], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["q", "2"]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["q", "4"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "6"]}]}], ")"}]}]]], "Output",
 CellChangeTimes->{3.505234728964172*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"RelativeDimensionsByDepth", "[", 
    RowBox[{
     RowBox[{"FSM", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"FSM", "[", 
      RowBox[{"[", "2", "]"}], "]"}], ",", "1"}], "]"}], "[", 
   RowBox[{"d", ",", "n", ",", "q"}], "]"}], "[", 
  RowBox[{"[", 
   RowBox[{"2", ",", "6", ",", "2"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.5052347370106773`*^9, 3.505234738338035*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["q", 
    RowBox[{
     RowBox[{"-", "5"}], "-", "n"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "-", 
     SuperscriptBox["q", "2"], "+", 
     SuperscriptBox["q", "4"], "+", 
     SuperscriptBox["q", "8"], "+", 
     SuperscriptBox["q", "10"], "-", 
     SuperscriptBox["q", 
      RowBox[{"10", "+", 
       RowBox[{"2", " ", "n"}]}]], "-", 
     SuperscriptBox["q", 
      RowBox[{"12", "+", 
       RowBox[{"2", " ", "n"}]}]], "-", 
     SuperscriptBox["q", 
      RowBox[{"16", "+", 
       RowBox[{"2", " ", "n"}]}]], "+", 
     SuperscriptBox["q", 
      RowBox[{"18", "+", 
       RowBox[{"2", " ", "n"}]}]], "+", 
     SuperscriptBox["q", 
      RowBox[{"20", "+", 
       RowBox[{"2", " ", "n"}]}]]}], ")"}]}], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["q", "2"]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["q", "4"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "6"]}]}], ")"}]}]]], "Output",
 CellChangeTimes->{3.505234738819117*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Restraint", "=", 
  RowBox[{"Factor", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"RelativeDimensionsByDepth", "[", 
        RowBox[{
         RowBox[{"FSM", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{"FSM", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", "1"}], "]"}], "[", 
       RowBox[{"d", ",", "n", ",", "q"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"2", ",", "5", ",", "1"}], "]"}], "]"}], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"RelativeDimensionsByDepth", "[", 
        RowBox[{
         RowBox[{"FSM", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{"FSM", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", "1"}], "]"}], "[", 
       RowBox[{"d", ",", "n", ",", "q"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "7", ",", "2"}], "]"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"RelativeDimensionsByDepth", "[", 
        RowBox[{
         RowBox[{"FSM", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{"FSM", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", "1"}], "]"}], "[", 
       RowBox[{"d", ",", "n", ",", "q"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "6", ",", "1"}], "]"}], "]"}], " ", 
     RowBox[{
      RowBox[{
       RowBox[{"RelativeDimensionsByDepth", "[", 
        RowBox[{
         RowBox[{"FSM", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{"FSM", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", "1"}], "]"}], "[", 
       RowBox[{"d", ",", "n", ",", "q"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"2", ",", "6", ",", "2"}], "]"}], "]"}]}]}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.504458759100165*^9, 3.504458799511807*^9}, {
  3.505234776936201*^9, 3.505234796757453*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "q"}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["q", "2"]}], ")"}], "4"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"2", "-", 
       SuperscriptBox["q", "2"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q", "4"]}]}], ")"}], "2"]}]], 
  RowBox[{
   SuperscriptBox["q", 
    RowBox[{
     RowBox[{"-", "10"}], "-", 
     RowBox[{"2", " ", "n"}]}]], " ", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "2"]}], "+", 
     SuperscriptBox["q", "4"], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "6"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "8"]}], "-", 
     RowBox[{"5", " ", 
      SuperscriptBox["q", "10"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "12"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "14"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "16"]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["q", "18"]}], "-", 
     SuperscriptBox["q", "20"], "-", 
     SuperscriptBox["q", 
      RowBox[{"12", "+", 
       RowBox[{"2", " ", "n"}]}]], "+", 
     RowBox[{"9", " ", 
      SuperscriptBox["q", 
       RowBox[{"14", "+", 
        RowBox[{"2", " ", "n"}]}]]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", 
       RowBox[{"16", "+", 
        RowBox[{"2", " ", "n"}]}]]}], "+", 
     RowBox[{"11", " ", 
      SuperscriptBox["q", 
       RowBox[{"18", "+", 
        RowBox[{"2", " ", "n"}]}]]}], "+", 
     RowBox[{"12", " ", 
      SuperscriptBox["q", 
       RowBox[{"20", "+", 
        RowBox[{"2", " ", "n"}]}]]}], "+", 
     RowBox[{"11", " ", 
      SuperscriptBox["q", 
       RowBox[{"22", "+", 
        RowBox[{"2", " ", "n"}]}]]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", 
       RowBox[{"24", "+", 
        RowBox[{"2", " ", "n"}]}]]}], "+", 
     RowBox[{"9", " ", 
      SuperscriptBox["q", 
       RowBox[{"26", "+", 
        RowBox[{"2", " ", "n"}]}]]}], "-", 
     SuperscriptBox["q", 
      RowBox[{"28", "+", 
       RowBox[{"2", " ", "n"}]}]], "-", 
     SuperscriptBox["q", 
      RowBox[{"20", "+", 
       RowBox[{"4", " ", "n"}]}]], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["q", 
       RowBox[{"22", "+", 
        RowBox[{"4", " ", "n"}]}]]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", 
       RowBox[{"24", "+", 
        RowBox[{"4", " ", "n"}]}]]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", 
       RowBox[{"26", "+", 
        RowBox[{"4", " ", "n"}]}]]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", 
       RowBox[{"28", "+", 
        RowBox[{"4", " ", "n"}]}]]}], "-", 
     RowBox[{"5", " ", 
      SuperscriptBox["q", 
       RowBox[{"30", "+", 
        RowBox[{"4", " ", "n"}]}]]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", 
       RowBox[{"32", "+", 
        RowBox[{"4", " ", "n"}]}]]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", 
       RowBox[{"34", "+", 
        RowBox[{"4", " ", "n"}]}]]}], "+", 
     SuperscriptBox["q", 
      RowBox[{"36", "+", 
       RowBox[{"4", " ", "n"}]}]], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", 
       RowBox[{"38", "+", 
        RowBox[{"4", " ", "n"}]}]]}], "+", 
     SuperscriptBox["q", 
      RowBox[{"40", "+", 
       RowBox[{"4", " ", "n"}]}]]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.5044587885641003`*^9, 3.504458800085137*^9}, {
   3.50445959586228*^9, 3.504459604568409*^9}, {3.5044599224153767`*^9, 
   3.504459934098886*^9}, 3.5051360871769753`*^9, 3.5052347978982143`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Restraint0", "=", 
  RowBox[{"Factor", "[", 
   RowBox[{"Restraint", "/.", 
    RowBox[{"{", 
     RowBox[{"n", "\[Rule]", "0"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5044600795941467`*^9, 3.504460092359915*^9}, {
  3.505234811005172*^9, 3.505234822202997*^9}, {3.5052348911550083`*^9, 
  3.505234894280451*^9}, {3.505234933371603*^9, 3.5052349506257553`*^9}, {
  3.505234996004771*^9, 3.5052350008844357`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "-", 
     SuperscriptBox["q", "2"], "+", 
     SuperscriptBox["q", "4"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     SuperscriptBox["q", "2"], "+", 
     SuperscriptBox["q", "4"], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "6"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "8"]}], "-", 
     RowBox[{"19", " ", 
      SuperscriptBox["q", "10"]}], "-", 
     RowBox[{"19", " ", 
      SuperscriptBox["q", "12"]}], "-", 
     RowBox[{"27", " ", 
      SuperscriptBox["q", "14"]}], "-", 
     RowBox[{"19", " ", 
      SuperscriptBox["q", "16"]}], "-", 
     RowBox[{"19", " ", 
      SuperscriptBox["q", "18"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "20"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "22"]}], "+", 
     SuperscriptBox["q", "24"], "-", 
     SuperscriptBox["q", "26"], "+", 
     SuperscriptBox["q", "28"]}], ")"}]}], 
  RowBox[{
   SuperscriptBox["q", "10"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2", "-", 
      SuperscriptBox["q", "2"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "4"]}]}], ")"}], "2"]}]]], "Output",
 CellChangeTimes->{3.505235001259131*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MinPoly0q", "=", 
  RowBox[{"1", "-", 
   SuperscriptBox["q", "2"], "+", 
   SuperscriptBox["q", "4"], "-", 
   RowBox[{"6", " ", 
    SuperscriptBox["q", "6"]}], "-", 
   RowBox[{"6", " ", 
    SuperscriptBox["q", "8"]}], "-", 
   RowBox[{"19", " ", 
    SuperscriptBox["q", "10"]}], "-", 
   RowBox[{"19", " ", 
    SuperscriptBox["q", "12"]}], "-", 
   RowBox[{"27", " ", 
    SuperscriptBox["q", "14"]}], "-", 
   RowBox[{"19", " ", 
    SuperscriptBox["q", "16"]}], "-", 
   RowBox[{"19", " ", 
    SuperscriptBox["q", "18"]}], "-", 
   RowBox[{"6", " ", 
    SuperscriptBox["q", "20"]}], "-", 
   RowBox[{"6", " ", 
    SuperscriptBox["q", "22"]}], "+", 
   SuperscriptBox["q", "24"], "-", 
   SuperscriptBox["q", "26"], "+", 
   SuperscriptBox["q", "28"]}]}]], "Input",
 CellChangeTimes->{{3.505235189253089*^9, 3.5052351898158207`*^9}}],

Cell[BoxData[
 RowBox[{"1", "-", 
  SuperscriptBox["q", "2"], "+", 
  SuperscriptBox["q", "4"], "-", 
  RowBox[{"6", " ", 
   SuperscriptBox["q", "6"]}], "-", 
  RowBox[{"6", " ", 
   SuperscriptBox["q", "8"]}], "-", 
  RowBox[{"19", " ", 
   SuperscriptBox["q", "10"]}], "-", 
  RowBox[{"19", " ", 
   SuperscriptBox["q", "12"]}], "-", 
  RowBox[{"27", " ", 
   SuperscriptBox["q", "14"]}], "-", 
  RowBox[{"19", " ", 
   SuperscriptBox["q", "16"]}], "-", 
  RowBox[{"19", " ", 
   SuperscriptBox["q", "18"]}], "-", 
  RowBox[{"6", " ", 
   SuperscriptBox["q", "20"]}], "-", 
  RowBox[{"6", " ", 
   SuperscriptBox["q", "22"]}], "+", 
  SuperscriptBox["q", "24"], "-", 
  SuperscriptBox["q", "26"], "+", 
  SuperscriptBox["q", "28"]}]], "Output",
 CellChangeTimes->{3.5052351906224833`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MinPoly0x", "=", 
  RowBox[{"TeXForm", "[", 
   RowBox[{"MinPoly0q", "/.", 
    RowBox[{"{", 
     RowBox[{"q", "\[Rule]", "x"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.505136143629222*^9, 3.5051361641916637`*^9}, {
  3.505235005876089*^9, 3.505235091878592*^9}, {3.505235198890836*^9, 
  3.50523520290917*^9}}],

Cell["\<\
x^{28}-x^{26}+x^{24}-6 x^{22}-6 x^{20}-19 x^{18}-19 x^{16}-27 x^{14}-19 \
x^{12}-19 x^{10}-6 x^8-6 x^6+x^4-x^2+1\
\>", "Output",
 CellChangeTimes->{
  3.505136165382798*^9, {3.505235023868225*^9, 3.5052350515224323`*^9}, 
   3.5052350923764668`*^9, 3.505235204222413*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSolve", "[", 
  RowBox[{"MinPoly0q", ",", "q"}], "]"}]], "Input",
 CellChangeTimes->{{3.504459941358881*^9, 3.5044599513815727`*^9}, {
  3.5052351279651957`*^9, 3.505235136882361*^9}, {3.505235218188075*^9, 
  3.5052352189781*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"-", "1.6068128120703267`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.9613479915548714`"}], "-", 
      RowBox[{"0.710209949648441`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.9613479915548714`"}], "+", 
      RowBox[{"0.710209949648441`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.7514833952081743`"}], "-", 
      RowBox[{"0.6597520039578456`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.7514833952081743`"}], "+", 
      RowBox[{"0.6597520039578456`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.6729357251734869`"}], "-", 
      RowBox[{"0.497141151477424`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.6729357251734869`"}], "+", 
      RowBox[{"0.497141151477424`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"-", "0.6223500288820402`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.5721873384721377`"}], "-", 
      RowBox[{"0.9180439414795473`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.5721873384721377`"}], "+", 
      RowBox[{"0.9180439414795473`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.48896415783616254`"}], "-", 
      RowBox[{"0.78451680510927`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.48896415783616254`"}], "+", 
      RowBox[{"0.78451680510927`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.2759202527288031`"}], "-", 
      RowBox[{"0.9611805314997144`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.2759202527288031`"}], "+", 
      RowBox[{"0.9611805314997144`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.27592025272880305`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.9611805314997144`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.27592025272880305`", "\[InvisibleSpace]", "+", 
      RowBox[{"0.9611805314997144`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.4889641578361623`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.78451680510927`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.4889641578361623`", "\[InvisibleSpace]", "+", 
      RowBox[{"0.78451680510927`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.5721873384721378`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.9180439414795473`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.5721873384721378`", "\[InvisibleSpace]", "+", 
      RowBox[{"0.9180439414795473`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", "0.6223500288820402`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.6729357251734857`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.4971411514774239`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.6729357251734857`", "\[InvisibleSpace]", "+", 
      RowBox[{"0.4971411514774239`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.7514833952081786`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.6597520039578417`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.7514833952081786`", "\[InvisibleSpace]", "+", 
      RowBox[{"0.6597520039578417`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.9613479915548714`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.7102099496484395`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.9613479915548714`", "\[InvisibleSpace]", "+", 
      RowBox[{"0.7102099496484395`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", "1.6068128120703267`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.504459952816641*^9, {3.5052351304459743`*^9, 3.505235137833591*^9}, 
   3.505235219441128*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{"MinPoly0q", ",", 
   RowBox[{"{", 
    RowBox[{"q", ",", "1.60681", ",", "1.606815"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5044599613473797`*^9, 3.504459995318294*^9}, {
  3.505136171830715*^9, 3.5051362541319323`*^9}, {3.5052351177959347`*^9, 
  3.505235214939754*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwtzX0s1HEcB/BftwtHOPf7eboopNs0p1tK0cPvu9Im1tApI/I0evK0UCg5
tFSIhe5mJ0RaHWXlcdTvS+uBWJenpSEl8jDP8rRaD/e5Pz5777X39v5YBkcd
C2URBIH+3f/8ItQ7fbVmlSaIzNz3cj6+9Pz5GfCTkJksPtZ39Dmntj2ZzMe0
c1kEWK/LN4iPi3ydYsGd+hNb+TggPSwFbJKi9dQU7xYuFYKbIg5XmmDaraQe
rFwvbTLG15LedIIDyRKlEbb8ZTUDPmWoUBri6fkCTrLKdh2tXynMc3AVgKui
xwZJHJMVcxAcfJ0Z4uH1/vV+4Gg/xYIBno7fmQDeQUrnuVhTtz0XPJotZXGx
f81AJdiFLLHTwzqPBW3gimc80QY8bpTxHSyfrxRr401KwTqJylSHi7sWzinc
Zw5+V+DlpYHthyN2gyWbbl1mY2FcrxicI2ASWdg72TcSXDZjLidwX49hBrj4
xMq234wMuT0Ec1/fFa0y6VvkzWCXoRuJP5mOY9aD6n/VCbFzzKG1tytgpfRK
6CSzXDPCS1HZQ6dN8zvDeum0HSzZY0N9YvYfUBwBI8rMq4VRaovD1P3AUaKJ
Lp6MTQUTpRWDvXSx8zM5OKdhrecbvTwuaADP3r/fP0Ena9Z1gatMPYVztLNj
8xR4qDiyb5EOrGNpp6ocT97uWaErKgOswVyRT9Yv2mN2AYHzhLmuBLJWlJ4E
W2e527LQrsSOOPDiqwI2GxXm290By4x/sDWQg42iQr1vwRnWRAJOQCu42tt2
nIPEvzNHwGPhgyM6qOps7x/1nmUY1kWhVt5maSrHbpxp0Ueu4gUHcH93+Ucu
CpdxPMEWEvMXBmjUxjsC7Pspr4mHcuxxOjhvdukxiTaPS2+CDz6SNZLoyb2o
DLBJsFM7ido5m7PBqd1JUyTSGkq6C/7WyBZRSJp/XAZGF8sRhQRuwgLwZ5GL
J4Wca/sLwbXlGRco1HW+ugi8FCRMo1CwZWYJONr8Qy6F5npDSsFWfdFlFJJk
7n0AXsvj1VDoL7zsy3E=
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{1.6068099999999998`, 0},
  PlotRange->{{1.60681, 1.606815}, {-6.65312033216469, 5.176828696974553}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.504459977095584*^9, 3.504459995909232*^9}, {
   3.505136173620945*^9, 3.505136254579679*^9}, 3.505235119878109*^9, {
   3.505235150204012*^9, 3.5052351713235073`*^9}, {3.505235210277343*^9, 
   3.505235215188096*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Restraint2", "=", 
  RowBox[{"Factor", "[", 
   RowBox[{"Restraint", "/.", 
    RowBox[{"{", 
     RowBox[{"n", "\[Rule]", "2"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.504460127623148*^9, 3.504460127711422*^9}, {
  3.505136095349421*^9, 3.505136095474885*^9}, {3.505234828629579*^9, 
  3.5052348324827003`*^9}, {3.5052348984590607`*^9, 3.505234901344489*^9}, {
  3.505234957205958*^9, 3.5052349905771627`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox["q", "4"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "2"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "4"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "6"]}], "-", 
     SuperscriptBox["q", "8"], "-", 
     RowBox[{"13", " ", 
      SuperscriptBox["q", "10"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "12"]}], "-", 
     RowBox[{"23", " ", 
      SuperscriptBox["q", "14"]}], "-", 
     RowBox[{"10", " ", 
      SuperscriptBox["q", "16"]}], "-", 
     RowBox[{"24", " ", 
      SuperscriptBox["q", "18"]}], "-", 
     RowBox[{"10", " ", 
      SuperscriptBox["q", "20"]}], "-", 
     RowBox[{"23", " ", 
      SuperscriptBox["q", "22"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["q", "24"]}], "-", 
     RowBox[{"13", " ", 
      SuperscriptBox["q", "26"]}], "-", 
     SuperscriptBox["q", "28"], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["q", "30"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "32"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["q", "34"]}], "+", 
     SuperscriptBox["q", "36"]}], ")"}]}], 
  RowBox[{
   SuperscriptBox["q", "14"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["q", "2"]}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"2", "-", 
      SuperscriptBox["q", "2"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "4"]}]}], ")"}], "2"]}]]], "Output",
 CellChangeTimes->{3.5044601281859217`*^9, 3.505234832928851*^9, 
  3.505234901758444*^9, 3.505234961584202*^9, 3.505234992430328*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MinPoly2q", "=", 
  RowBox[{"1", "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "2"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "4"]}], "-", 
   RowBox[{"6", " ", 
    SuperscriptBox["q", "6"]}], "-", 
   SuperscriptBox["q", "8"], "-", 
   RowBox[{"13", " ", 
    SuperscriptBox["q", "10"]}], "-", 
   RowBox[{"4", " ", 
    SuperscriptBox["q", "12"]}], "-", 
   RowBox[{"23", " ", 
    SuperscriptBox["q", "14"]}], "-", 
   RowBox[{"10", " ", 
    SuperscriptBox["q", "16"]}], "-", 
   RowBox[{"24", " ", 
    SuperscriptBox["q", "18"]}], "-", 
   RowBox[{"10", " ", 
    SuperscriptBox["q", "20"]}], "-", 
   RowBox[{"23", " ", 
    SuperscriptBox["q", "22"]}], "-", 
   RowBox[{"4", " ", 
    SuperscriptBox["q", "24"]}], "-", 
   RowBox[{"13", " ", 
    SuperscriptBox["q", "26"]}], "-", 
   SuperscriptBox["q", "28"], "-", 
   RowBox[{"6", " ", 
    SuperscriptBox["q", "30"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "32"]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["q", "34"]}], "+", 
   SuperscriptBox["q", "36"]}]}]], "Input",
 CellChangeTimes->{{3.5052352373604317`*^9, 3.505235245076515*^9}}],

Cell[BoxData[
 RowBox[{"1", "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["q", "2"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["q", "4"]}], "-", 
  RowBox[{"6", " ", 
   SuperscriptBox["q", "6"]}], "-", 
  SuperscriptBox["q", "8"], "-", 
  RowBox[{"13", " ", 
   SuperscriptBox["q", "10"]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["q", "12"]}], "-", 
  RowBox[{"23", " ", 
   SuperscriptBox["q", "14"]}], "-", 
  RowBox[{"10", " ", 
   SuperscriptBox["q", "16"]}], "-", 
  RowBox[{"24", " ", 
   SuperscriptBox["q", "18"]}], "-", 
  RowBox[{"10", " ", 
   SuperscriptBox["q", "20"]}], "-", 
  RowBox[{"23", " ", 
   SuperscriptBox["q", "22"]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["q", "24"]}], "-", 
  RowBox[{"13", " ", 
   SuperscriptBox["q", "26"]}], "-", 
  SuperscriptBox["q", "28"], "-", 
  RowBox[{"6", " ", 
   SuperscriptBox["q", "30"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["q", "32"]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["q", "34"]}], "+", 
  SuperscriptBox["q", "36"]}]], "Output",
 CellChangeTimes->{3.505235245488021*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MinPoly2x", "=", 
  RowBox[{"TeXForm", "[", 
   RowBox[{"MinPoly2q", "/.", 
    RowBox[{"{", 
     RowBox[{"q", "\[Rule]", "x"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.505235073198917*^9, 3.5052351075839233`*^9}, {
  3.505235234788414*^9, 3.505235251648656*^9}}],

Cell["\<\
x^{36}-2 x^{34}+2 x^{32}-6 x^{30}-x^{28}-13 x^{26}-4 x^{24}-23 x^{22}-10 \
x^{20}-24 x^{18}-10 x^{16}-23 x^{14}-4 x^{12}-13 x^{10}-x^8-6 x^6+2 x^4-2 \
x^2+1\
\>", "Output",
 CellChangeTimes->{
  3.505235076364316*^9, 3.505235107991419*^9, {3.5052352355809727`*^9, 
   3.505235252248645*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NSolve", "[", 
  RowBox[{"MinPoly2q", ",", "q"}], "]"}]], "Input",
 CellChangeTimes->{{3.504460020334041*^9, 3.504460020445201*^9}, {
  3.505235272231737*^9, 3.505235273684024*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"-", "1.6118219546725685`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.959929397409161`"}], "-", 
      RowBox[{"0.47813464754464136`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.959929397409161`"}], "+", 
      RowBox[{"0.47813464754464136`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.8527285742977194`"}], "-", 
      RowBox[{"0.7963945292382775`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.8527285742977194`"}], "+", 
      RowBox[{"0.7963945292382775`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.8346651915449038`"}], "-", 
      RowBox[{"0.41574135374353777`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.8346651915449038`"}], "+", 
      RowBox[{"0.41574135374353777`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.8200090031246119`"}], "-", 
      RowBox[{"0.5723506222540343`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.8200090031246119`"}], "+", 
      RowBox[{"0.5723506222540343`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.6263659984771782`"}], "-", 
      RowBox[{"0.5849862072452777`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.6263659984771782`"}], "+", 
      RowBox[{"0.5849862072452777`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"-", "0.6204159194513166`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.4211571004074965`"}], "-", 
      RowBox[{"0.9427841178157609`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.4211571004074965`"}], "+", 
      RowBox[{"0.9427841178157609`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.39500196768526064`"}], "-", 
      RowBox[{"0.8842343659392556`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.39500196768526064`"}], "+", 
      RowBox[{"0.8842343659392556`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.26583440622993415`"}], "-", 
      RowBox[{"0.9640187075282193`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "0.26583440622993415`"}], "+", 
      RowBox[{"0.9640187075282193`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.2658344062299342`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.9640187075282193`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.2658344062299342`", "\[InvisibleSpace]", "+", 
      RowBox[{"0.9640187075282193`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.3950019676852587`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.8842343659392605`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.3950019676852587`", "\[InvisibleSpace]", "+", 
      RowBox[{"0.8842343659392605`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.4211571004074964`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.9427841178157608`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.4211571004074964`", "\[InvisibleSpace]", "+", 
      RowBox[{"0.9427841178157608`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", "0.6204159194513166`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.6263659984771782`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.5849862072452778`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.6263659984771782`", "\[InvisibleSpace]", "+", 
      RowBox[{"0.5849862072452778`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.8200090031246118`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.5723506222540345`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.8200090031246118`", "\[InvisibleSpace]", "+", 
      RowBox[{"0.5723506222540345`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.8346651915449037`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.4157413537435377`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.8346651915449037`", "\[InvisibleSpace]", "+", 
      RowBox[{"0.4157413537435377`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.8527285742977176`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.7963945292382738`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.8527285742977176`", "\[InvisibleSpace]", "+", 
      RowBox[{"0.7963945292382738`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.9599293974091611`", "\[InvisibleSpace]", "-", 
      RowBox[{"0.4781346475446413`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", 
     RowBox[{"0.9599293974091611`", "\[InvisibleSpace]", "+", 
      RowBox[{"0.4781346475446413`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", "\[Rule]", "1.6118219546725685`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{3.5044600210640287`*^9, 3.505235274356391*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"MinPoly2q", "/.", 
    RowBox[{"{", 
     RowBox[{"n", "\[Rule]", "2"}], "}"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"q", ",", "1.6118", ",", "1.6119"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5044600114141903`*^9, 3.504460011534396*^9}, {
   3.505137262730248*^9, 3.505137280568191*^9}, 3.505235265829829*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwd0XlQU1cUBvCwlAItiEKKQLFUQVpgsJTdqJwyQtkcwg4OS0QZatksE6Rg
oVEQRbSGRUACJCwqDMuAIeQVQZ9T2soeDDtSK2CBATRFLTs25/3x5s1vvu+e
e+fezyMTfKMUaTTaCfmH/1LHzZ5XXetOtJB4aVckjywYthui/LuK8H0wj7z+
Q+IzyoKRXFtvHplWu7BEWWZ8ooLBI8P1xjReoxdS2n7U4ZFG6y3elGlK50z/
KCGriXgpZRWua+aXJWSD/fSEDM0sr2DIisl8C4NP3qCPewoW3QpJxuUU83fo
qL6BvP58si7xlN2q3JyyrkN8Vi4pC+TFrWMuvsXuu3CDXC3fSN9EP/iui8m9
Skqn6tq30b7bqS6MDDK5+Z/X79GSNK8Pdi6QU/Ou2wrdcgfOm7IdE8m9uut2
yuialZSXWeEkvVbioYKGFks7LWeYGLDyV0Xr9MX6zUcDe3k2Wx3NDg+9lHIe
JPEdtz9Gz9P8vzfhgMLc3LAmmj7pLky+DJtveB/uRt/dyTnUfA3EZ5K0tdH6
vRWV3Jvg1ivwpKP7ysanYvOAV/RvmK7cnCVFlzOzBfBbSEGpHuYNb81JbhEI
m0iJAeZvk7gtX5VAVMye54aYt8UP8atKYenTVj0jdAun4bQnH2y//tlyPzqC
E685IwDXZ4MOxnKDh2K7rX4lWKSdTziI86b0R7tjqmDoInC+wH71oMn43Wrw
SQvtMMO+ujMncOsOFGooyiwwr/NQ53vegzKFvi1LXF9t821EZg2kLC3YWmF/
Q2TAHa0FXYaFuzX2k9We2+vUQfq+NR9bzKPG3Gs96qFtjX7FHnNpRP91XgMQ
diGFjjivXbHn5XAj5MS8GmRQ78PaFUJvgs+Ua+eOyk0O9+altDTBT1bLK05y
C2wCBOnMZmgMyDBzxn5VnMHD9WaonDp25DjOY/Rbi4vuQ0yoV6qr3H9H24Qs
OgthK2GmwQ37wicuyotC8J7jP/DA87n3a45caYHkgMZ3XuhQl7oZKxGcMp1W
88b98+ce10pEoP0LX9sH7Ww+6RfbCiWLje5+crOSErIP08UwUz8TEoD7l6n9
N3ZfDDUO+qfRrNnxrmKRGOI7mbFUvjpfFkyIYW2yIx1tNP7IdaxDDJofFVdR
Xg3mjT4Rw+GzXsuUd1szR/4SQ56JiBOI602vzkvVCQhuXsxG0zT3deZrEGB4
dH8+GoxX+H5aBNT437yDFqz5BUvpBDzMONuNZrGUep8aEbDwwlAnCO+nU/XR
oB0BjXH+hmgj9sXyXEcC2OvXDqIFbId0nyME7GitOVD5AdaxwW8I0IGnYWiW
5PZjiRcBEz2q0VQ/WqmK600AP8jpHOUbdZlMXwLMEuovocmTrW6SIAJkG9M5
1LwXe825JwkQZendovIDv2owwwhI3cMsp/xnsWwXiwAoz7pHzZOJpAORBPwP
0FR+Iw==
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{1.6118000000000001`, 0},
  PlotRange->{{1.6118, 1.6119}, {-1752.6970956079313`, 6242.811824198958}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{
  3.504460011986125*^9, {3.505137267074587*^9, 3.505137280982213*^9}, 
   3.505235266566736*^9}]
}, Open  ]]
},
WindowSize->{1249, 707},
WindowMargins->{{13, Automatic}, {Automatic, 0}},
ShowSelection->True,
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (February 18, 2009)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 777, 18, 73, "Input"],
Cell[CellGroupData[{
Cell[1369, 44, 421, 10, 36, "Print"],
Cell[1793, 56, 404, 10, 20, "Print"]
}, Open  ]]
}, Open  ]],
Cell[2224, 70, 4689, 133, 88, "Input"],
Cell[CellGroupData[{
Cell[6938, 207, 188, 3, 27, "Input"],
Cell[7129, 212, 4497, 80, 109, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11663, 297, 310, 7, 27, "Input"],
Cell[11976, 306, 186, 2, 27, "Output"]
}, Open  ]],
Cell[12177, 311, 100, 1, 26, "Text"],
Cell[CellGroupData[{
Cell[12302, 316, 449, 11, 27, "Input"],
Cell[12754, 329, 2161, 71, 53, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14952, 405, 546, 12, 27, "Input"],
Cell[15501, 419, 7930, 250, 114, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23468, 674, 887, 21, 27, "Input"],
Cell[24358, 697, 8812, 151, 244, 1944, 38, "CachedBoxData", "BoxData", \
"Output"]
}, Open  ]],
Cell[33185, 851, 5101, 168, 67, "Input"],
Cell[38289, 1021, 477, 8, 38, "Text"],
Cell[CellGroupData[{
Cell[38791, 1033, 216, 4, 27, "Input"],
Cell[39010, 1039, 2325, 76, 55, "Output"]
}, Open  ]],
Cell[41350, 1118, 1112, 35, 30, "Input"],
Cell[42465, 1155, 1108, 35, 30, "Input"],
Cell[CellGroupData[{
Cell[43598, 1194, 376, 11, 33, "Input"],
Cell[43977, 1207, 1688, 47, 43, "Output"]
}, Open  ]],
Cell[45680, 1257, 723, 11, 26, "Text"],
Cell[46406, 1270, 511, 17, 29, "Text"],
Cell[46920, 1289, 681, 23, 30, "Input"],
Cell[47604, 1314, 135, 1, 26, "Text"],
Cell[47742, 1317, 1823, 60, 51, "Input"],
Cell[49568, 1379, 109, 1, 26, "Text"],
Cell[49680, 1382, 363, 12, 33, "Input"],
Cell[CellGroupData[{
Cell[50068, 1398, 359, 10, 33, "Input"],
Cell[50430, 1410, 1441, 36, 43, "Output"]
}, Open  ]],
Cell[51886, 1449, 181, 2, 26, "Text"],
Cell[52070, 1453, 370, 6, 38, "Text"],
Cell[CellGroupData[{
Cell[52465, 1463, 1080, 30, 27, "Input"],
Cell[53548, 1495, 906, 24, 41, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[54491, 1524, 859, 24, 41, "Input"],
Cell[55353, 1550, 195, 3, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[55585, 1558, 270, 6, 27, "Input"],
Cell[55858, 1566, 208, 3, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[56103, 1574, 610, 17, 27, "Input"],
Cell[56716, 1593, 227, 4, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[56980, 1602, 1307, 35, 27, "Input"],
Cell[58290, 1639, 623, 19, 76, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[58950, 1663, 409, 11, 27, "Input"],
Cell[59362, 1676, 244, 3, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[59643, 1684, 242, 6, 27, "Input"],
Cell[59888, 1692, 132, 2, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[60057, 1699, 1112, 31, 27, "Input"],
Cell[61172, 1732, 1703, 46, 41, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[62912, 1783, 1810, 48, 73, "Input"],
Cell[64725, 1833, 339, 4, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[65101, 1842, 272, 6, 27, "Input"],
Cell[65376, 1850, 259, 5, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[65672, 1860, 760, 19, 27, "Input"],
Cell[66435, 1881, 399, 6, 43, "Output"]
}, Open  ]],
Cell[66849, 1890, 394, 7, 38, "Text"],
Cell[CellGroupData[{
Cell[67268, 1901, 432, 11, 27, "Input"],
Cell[67703, 1914, 187, 2, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[67927, 1921, 1000, 29, 27, "Input"],
Cell[68930, 1952, 874, 25, 41, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[69841, 1982, 944, 26, 41, "Input"],
Cell[70788, 2010, 183, 3, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[71008, 2018, 271, 6, 27, "Input"],
Cell[71282, 2026, 183, 3, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[71502, 2034, 729, 18, 27, "Input"],
Cell[72234, 2054, 240, 4, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[72511, 2063, 1186, 34, 27, "Input"],
Cell[73700, 2099, 589, 17, 41, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[74326, 2121, 763, 21, 41, "Input"],
Cell[75092, 2144, 134, 1, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[75263, 2150, 265, 7, 27, "Input"],
Cell[75531, 2159, 137, 2, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[75705, 2166, 1265, 39, 43, "Input"],
Cell[76973, 2207, 2071, 56, 53, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[79081, 2268, 2362, 61, 93, "Input"],
Cell[81446, 2331, 404, 5, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[81887, 2341, 526, 16, 27, "Input"],
Cell[82416, 2359, 181, 3, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[82634, 2367, 991, 26, 27, "Input"],
Cell[83628, 2395, 576, 8, 58, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[84241, 2408, 1286, 40, 43, "Input"],
Cell[85530, 2450, 2085, 57, 53, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[87652, 2512, 2401, 62, 93, "Input"],
Cell[90056, 2576, 417, 6, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[90510, 2587, 552, 17, 27, "Input"],
Cell[91065, 2606, 182, 3, 27, "Output"]
}, Open  ]],
Cell[91262, 2612, 208, 4, 38, "Text"],
Cell[CellGroupData[{
Cell[91495, 2620, 270, 7, 27, "Input"],
Cell[91768, 2629, 6509, 117, 425, "Output"]
}, Open  ]],
Cell[98292, 2749, 504, 12, 27, "Input"],
Cell[CellGroupData[{
Cell[98821, 2765, 447, 12, 27, "Input"],
Cell[99271, 2779, 428, 15, 55, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[99736, 2799, 447, 12, 27, "Input"],
Cell[100186, 2813, 1749, 58, 58, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[101972, 2876, 447, 12, 27, "Input"],
Cell[102422, 2890, 977, 34, 58, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[103436, 2929, 449, 12, 27, "Input"],
Cell[103888, 2943, 1237, 42, 58, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[105162, 2990, 1873, 52, 43, "Input"],
Cell[107038, 3044, 3842, 123, 96, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[110917, 3172, 448, 9, 27, "Input"],
Cell[111368, 3183, 1374, 44, 58, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[112779, 3232, 868, 26, 30, "Input"],
Cell[113650, 3260, 791, 25, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[114478, 3290, 346, 8, 27, "Input"],
Cell[114827, 3300, 281, 6, 39, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[115145, 3311, 256, 5, 27, "Input"],
Cell[115404, 3318, 5040, 124, 88, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[120481, 3447, 330, 7, 27, "Input"],
Cell[120814, 3456, 1688, 33, 226, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[122539, 3494, 446, 9, 27, "Input"],
Cell[122988, 3505, 1746, 54, 58, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[124771, 3564, 1164, 36, 30, "Input"],
Cell[125938, 3602, 1075, 35, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[127050, 3642, 298, 7, 27, "Input"],
Cell[127351, 3651, 301, 7, 39, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[127689, 3663, 205, 4, 27, "Input"],
Cell[127897, 3669, 6517, 162, 118, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[134451, 3836, 379, 9, 27, "Input"],
Cell[134833, 3847, 1980, 39, 222, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

